Analysis of frequent trading effects of various machine learning models

In recent years, high-frequency trading has emerged as a crucial strategy in stock trading. This study aims to develop an advanced high-frequency trading algorithm and compare the performance of three different mathematical models: the combination of the cross-entropy loss function and the quasi-Newton algorithm, the FCNN model, and the vector machine. The proposed algorithm employs neural network predictions to generate trading signals and execute buy and sell operations based on specific conditions. By harnessing the power of neural networks, the algorithm enhances the accuracy and reliability of the trading strategy. To assess the effectiveness of the algorithm, the study evaluates the performance of the three mathematical models. The combination of the cross-entropy loss function and the quasi-Newton algorithm is a widely utilized logistic regression approach. The FCNN model, on the other hand, is a deep learning algorithm that can extract and classify features from stock data. Meanwhile, the vector machine is a supervised learning algorithm recognized for achieving improved classification results by mapping data into high-dimensional spaces. By comparing the performance of these three models, the study aims to determine the most effective approach for high-frequency trading. This research makes a valuable contribution by introducing a novel methodology for high-frequency trading, thereby providing investors with a more accurate and reliable stock trading strategy.

==> pic/After_setting/____/__________CNN/CNN�����ļ� .py <==
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

buy_threshold =0.08
sell_threshold =0.05

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='设定阈值后的FCNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   



# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################
        
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)
        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddate=df##后面画图还要用到日期，这里先保留在ddate里
            df = df.iloc[-Longs:]
            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
            dataL = data.set_index('交易日期')
            dataV= data
            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data
            # 数据清洗
            df = df.drop_duplicates()  # 去重
            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])
            y = df_scaled[['涨跌幅']]

            # 将数据分为训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 构建CNN模型
            model = keras.Sequential([
                layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
                layers.Dense(64, activation='relu'),
                layers.Dense(1)
            ])
            model.compile(loss='mean_squared_error', optimizer='adam')

            # 训练模型
            model.fit(X_train, y_train, epochs=100, validation_split=0.2)
            # 在训练集和测试集上预测结果###########训练完成

            X1=X.iloc[:366,:]
            y_pred = model.predict(X1)
            yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

            y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            dataV2= dataV.iloc[-366:, :]
            df_selected= df_scaled.iloc[:366, :]

            df_selected.index=df_selected.index+len(dddate)-Longs
            df_selected['今日开盘']=dataV2['今日开盘']

            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []

            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if y_pred[i-len(dddate)+Longs] == 1:
                    # 买入策略
                    if buy_price is None:
                        # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                        buy_price = row['今日开盘']
                        buy_index = i
                        buy_cishu=1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                            buy_price = buy_price+row['今日开盘']
                            buy_index = i
                            buy_cishu=buy_cishu+1
                            profits.append(0)
                            strategies.append('买进')
                        else:
                            # 如果当前已经持仓，就继续持有
                            profits.append(0)
                            strategies.append('持有')
                else:
                    # 卖出策略
                    if buy_price is not None:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                            
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                        else:
                            # 如果当前没达到条件，就继续观望
                            profits.append(0)
                            strategies.append('持有')
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B1 = df_selected['收益率'].sum()
            sum_B_list.append(float(sum_B1))
            return sum_B1

        sum_B_list = []
        # 定义参数的可能取值范围###############################
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
        ########################################################

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddate=df##后面画图还要用到日期，这里先保留在ddate里
        df = df.iloc[-Longs:]
        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
        dataL = data.set_index('交易日期')
        dataV= data
        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data
        # 数据清洗
        df = df.drop_duplicates()  # 去重
        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])
        y = df_scaled[['涨跌幅']]

        # 将数据分为训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 构建CNN模型
        model = keras.Sequential([
            layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
            layers.Dense(64, activation='relu'),
            layers.Dense(1)
        ])
        model.compile(loss='mean_squared_error', optimizer='adam')

        # 训练模型
        model.fit(X_train, y_train, epochs=100, validation_split=0.2)
        # 在训练集和测试集上预测结果###########训练完成
        y_train_pred = model.predict(X_train)
        y_test_pred = model.predict(X_test)

        # 将预测结果映射为二分类结果（涨或跌）
        y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
        y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
        y_train_binary = np.where(y_train > 0, 1, 0)
        y_test_binary = np.where(y_test > 0, 1, 0)
        # 计算并输出准确率
        train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
        test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
        print("Train accuracy:", train_acc)
        print("Test accuracy:", test_acc)


        X1=X.iloc[:366,:]
        y_pred = model.predict(X1)
        yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

        # RR=r2_score(y, y_pred)##R平方值
        # print(f'R平方值={RR}')
        # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


        y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        dataV2= dataV.iloc[-366:, :]
        df_selected= df_scaled.iloc[:366, :]

        df_selected.index=df_selected.index+len(dddate)-Longs
        df_selected['今日开盘']=dataV2['今日开盘']

        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        # 遍历选定的时间段内的每一天
        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if y_pred[i-len(dddate)+Longs] == 1:
                # 买入策略
                if buy_price is None:
                    # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                        buy_price = buy_price+row['今日开盘']
                        buy_index = i
                        buy_cishu=buy_cishu+1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        # 如果当前已经持仓，就继续持有
                        profits.append(0)
                        strategies.append('持有')
            else:
                # 卖出策略
                if buy_price is not None:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                        
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                    else:
                        # 如果当前没达到条件，就继续观望
                        profits.append(0)
                        strategies.append('持有')
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)

        ddate=df_selected

        ddate['交易日期']=dddate['交易日期']
        ddate['最近成交']=dddate['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']
        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()
        dd = ddate[['交易日期','策略']]
        dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{nameT}总收益率为:", sum_B)




        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_acc)
        table2.append(test_acc)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2

        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'基于{SF}模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')
# 创建一个Styler对象

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/After_setting/____/__________CNN/CNN�����ļ�.py <==
filepath='data/传智教育.xls'
filename='传智教育.xls'
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time


buy_threshold =0.08
sell_threshold =0.05
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='CNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
# ########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# # 打开Excel文件
# workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
nameT = translator.translate(nameT)
start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddate=df##后面画图还要用到日期，这里先保留在ddate里
    df = df.iloc[-Longs:]
    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
    dataL = data.set_index('交易日期')
    dataV= data
    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data
    # 数据清洗
    df = df.drop_duplicates()  # 去重
    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])
    y = df_scaled[['涨跌幅']]

    # 将数据分为训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 构建CNN模型
    model = keras.Sequential([
        layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
        layers.Dense(64, activation='relu'),
        layers.Dense(1)
    ])
    model.compile(loss='mean_squared_error', optimizer='adam')

    # 训练模型
    model.fit(X_train, y_train, epochs=100, validation_split=0.2)
    # 在训练集和测试集上预测结果###########训练完成

    X1=X.iloc[:366,:]
    y_pred = model.predict(X1)
    yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

    y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    dataV2= dataV.iloc[-366:, :]
    df_selected= df_scaled.iloc[:366, :]

    df_selected.index=df_selected.index+len(dddate)-Longs
    df_selected['今日开盘']=dataV2['今日开盘']

    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if y_pred[i-len(dddate)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B1 = df_selected['收益率'].sum()
    sum_B_list.append(float(sum_B1))
    return sum_B1

sum_B_list = []
# 定义参数的可能取值范围###############################
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
########################################################

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddate=df##后面画图还要用到日期，这里先保留在ddate里
df = df.iloc[-Longs:]
# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
dataL = data.set_index('交易日期')
dataV= data
# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data
# 数据清洗
df = df.drop_duplicates()  # 去重
# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])
y = df_scaled[['涨跌幅']]

# 将数据分为训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 构建CNN模型
model = keras.Sequential([
    layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
    layers.Dense(64, activation='relu'),
    layers.Dense(1)
])
model.compile(loss='mean_squared_error', optimizer='adam')

# 训练模型
model.fit(X_train, y_train, epochs=100, validation_split=0.2)
# 在训练集和测试集上预测结果###########训练完成
y_train_pred = model.predict(X_train)
y_test_pred = model.predict(X_test)

# 将预测结果映射为二分类结果（涨或跌）
y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
y_train_binary = np.where(y_train > 0, 1, 0)
y_test_binary = np.where(y_test > 0, 1, 0)
# 计算并输出准确率
train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
print("Train accuracy:", train_acc)
print("Test accuracy:", test_acc)


X1=X.iloc[:366,:]
y_pred = model.predict(X1)
yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

# RR=r2_score(y, y_pred)##R平方值
# print(f'R平方值={RR}')
# history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
dataV2= dataV.iloc[-366:, :]
df_selected= df_scaled.iloc[:366, :]

df_selected.index=df_selected.index+len(dddate)-Longs
df_selected['今日开盘']=dataV2['今日开盘']

# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if y_pred[i-len(dddate)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)

ddate=df_selected

ddate['交易日期']=dddate['交易日期']
ddate['最近成交']=dddate['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']
# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-Optimal trading point and stock price')
# 显示折线图和散点图
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.legend()
plt.show()
dd = ddate[['交易日期','策略']]
dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{nameT}总收益率为:", sum_B)


==> pic/After_setting/____/________________/���д������ӻ�.py <==
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
from translate import Translator
import time
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
# 设定收益率达到多少时买入/卖出
buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='设定阈值后的逻辑回归算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   
  

# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################

 
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)

        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddata= df
            df = df.iloc[:Longs]


            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

            dataL = data.set_index('交易日期')

            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data

            # 数据清洗
            df = df.drop_duplicates()  # 去重

            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
            ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
            yuan=ddate
            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
            df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
            y = df_scaled['涨跌幅']


            # 读取预处理后的数据文件
            df = pd.read_csv(f'min/{nameT}-预处理.csv')

            # 将数据分成输入特征和标签
            X = df.drop('涨跌幅', axis=1)
            y = (df['涨跌幅'] > 0).astype(int)

            # 划分训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 定义损失函数，这里使用交叉熵##多用于二分类标签
            def loss_function(w, X, y):
                m, n = X.shape#将X的形状（shape）赋值给变量m和n
                theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
                y = y.values.reshape((m, 1))##真实值
                h = 1 / (1 + np.exp(-X @ theta))
                J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
                return J

            # 定义梯度函数
            def gradient(w, X, y):
                m, n = X.shape
                theta = w.reshape((n, 1))
                y = y.values.reshape((m, 1))
                h = 1 / (1 + np.exp(-X @ theta))
                grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                        #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
                return np.ravel(grad)

            # 初始权重
            w0 = np.zeros(X_train.shape[1])

            # 使用拟牛顿法调参，寻找最优权重
            result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
            theta = result.x.reshape((X_train.shape[1], 1))

            # 保存模型
            with open(f'min/{filename}model.pickle', 'wb') as f:
                pickle.dump(theta, f)

            # 加载模型
            with open(f'min/{filename}model.pickle', 'rb') as f:
                theta = pickle.load(f)


            X1=X.iloc[:366,:]

            y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
            df_scaled['策略'] = y_pred
            df_selected= df_scaled.iloc[:366, :]
            df_selected.index=df_selected.index+len(dddata)-len(df_selected)
            df_selected['今日开盘']=dddata['今日开盘']
            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []

            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                    # 买入策略
                    if buy_price is None:
                        # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                        buy_price = row['今日开盘']
                        buy_index = i
                        buy_cishu=1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                            buy_price = buy_price+row['今日开盘']
                            buy_index = i
                            buy_cishu=buy_cishu+1
                            profits.append(0)
                            strategies.append('买进')
                        else:
                            # 如果当前已经持仓，就继续持有
                            profits.append(0)
                            strategies.append('持有')
                else:
                    # 卖出策略
                    if buy_price is not None:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                            
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                        else:
                            # 如果当前没达到条件，就继续观望
                            profits.append(0)
                            strategies.append('持有')
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B = df_selected['收益率'].sum()
            sum_B_list.append(sum_B)
            return sum_B



        sum_B_list = []


        # 定义参数的可能取值范围
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
                

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddata= df
        df = df.iloc[:Longs]


        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

        dataL = data.set_index('交易日期')

        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data

        # 数据清洗
        df = df.drop_duplicates()  # 去重

        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
        ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
        yuan=ddate
        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
        df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
        y = df_scaled['涨跌幅']


        # 读取预处理后的数据文件
        df = pd.read_csv(f'min/{nameT}-预处理.csv')

        # 将数据分成输入特征和标签
        X = df.drop('涨跌幅', axis=1)
        y = (df['涨跌幅'] > 0).astype(int)

        # 划分训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 定义损失函数，这里使用交叉熵##多用于二分类标签
        def loss_function(w, X, y):
            m, n = X.shape#将X的形状（shape）赋值给变量m和n
            theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
            y = y.values.reshape((m, 1))##真实值
            h = 1 / (1 + np.exp(-X @ theta))
            J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
            return J

        # 定义梯度函数
        def gradient(w, X, y):
            m, n = X.shape
            theta = w.reshape((n, 1))
            y = y.values.reshape((m, 1))
            h = 1 / (1 + np.exp(-X @ theta))
            grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                    #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
            return np.ravel(grad)

        # 初始权重
        w0 = np.zeros(X_train.shape[1])

        # 使用拟牛顿法调参，寻找最优权重
        result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
        theta = result.x.reshape((X_train.shape[1], 1))

        # 保存模型
        with open(f'min/{filename}model.pickle', 'wb') as f:
            pickle.dump(theta, f)

        # 加载模型
        with open(f'min/{filename}model.pickle', 'rb') as f:
            theta = pickle.load(f)

        # 计算训练集和测试集的准确性、精度和召回率
        y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
        y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

        train_accuracy = accuracy_score(y_train, y_train_pred)
        test_accuracy = accuracy_score(y_test, y_test_pred)

        train_precision = precision_score(y_train, y_train_pred)
        test_precision = precision_score(y_test, y_test_pred)

        train_recall = recall_score(y_train, y_train_pred)
        test_recall = recall_score(y_test, y_test_pred)

        print("训练集准确率:", train_accuracy)
        print("测试集准确率:", test_accuracy)

        print("训练集精度:", train_precision)
        print("测试集精度:", test_precision)

        print("训练集召回率:", train_recall)
        print("测试集召回率:", test_recall)


        # 生成混淆矩阵
        train_cm = confusion_matrix(y_train, y_train_pred)
        test_cm = confusion_matrix(y_test, y_test_pred)

        # 绘制热力图
        plt.figure(figsize=(12, 6))
        plt.subplot(1, 2, 1)
        sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Train Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')

        plt.subplot(1, 2, 2)
        sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Test Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')
        plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
        plt.show()
        #这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
        # 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
        # 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
        # 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
        # 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
        ###########################################################测试

        X1=X.iloc[:366,:]

        y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
        df_scaled['策略'] = y_pred
        df_selected= df_scaled.iloc[:366, :]
        df_selected.index=df_selected.index+len(dddata)-len(df_selected)
        df_selected['今日开盘']=dddata['今日开盘']




        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        # 遍历选定的时间段内的每一天
        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                # 买入策略
                if buy_price is None:
                    # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                        buy_price = buy_price+row['今日开盘']
                        buy_index = i
                        buy_cishu=buy_cishu+1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        # 如果当前已经持仓，就继续持有
                        profits.append(0)
                        strategies.append('持有')
            else:
                # 卖出策略
                if buy_price is not None:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                        
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                    else:
                        # 如果当前没达到条件，就继续观望
                        profits.append(0)
                        strategies.append('持有')
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)



        ddate=df_selected

        ddate['交易日期']=dddata['交易日期']
        ddate['最近成交']=dddata['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']


        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()


        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{TEXTname}总收益率为:", sum_B)

        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_accuracy)
        table2.append(test_accuracy)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2


        
        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'base {SF} 模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/After_setting/____/________________/����һֻ��Ʊ�Ĵ���.py <==
filepath='data/征和工业.xls'
filename='征和工业.xls'
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########

# 设定收益率大于到多少时持续买入/收益率小于到多少时果断卖出
buy_threshold =0.08
sell_threshold =0.05
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
row_index2 = ['total time', 'total revenue', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

####以下可以嵌入大模型中   

nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]

start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddata= df
    df = df.iloc[:Longs]


    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

    dataL = data.set_index('交易日期')

    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data

    # 数据清洗
    df = df.drop_duplicates()  # 去重

    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
    ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
    yuan=ddate
    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
    df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
    y = df_scaled['涨跌幅']


    # 读取预处理后的数据文件
    df = pd.read_csv(f'min/{nameT}-预处理.csv')

    # 将数据分成输入特征和标签
    X = df.drop('涨跌幅', axis=1)
    y = (df['涨跌幅'] > 0).astype(int)

    # 划分训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 定义损失函数，这里使用交叉熵##多用于二分类标签
    def loss_function(w, X, y):
        m, n = X.shape#将X的形状（shape）赋值给变量m和n
        theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
        y = y.values.reshape((m, 1))##真实值
        h = 1 / (1 + np.exp(-X @ theta))
        J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
        return J

    # 定义梯度函数
    def gradient(w, X, y):
        m, n = X.shape
        theta = w.reshape((n, 1))
        y = y.values.reshape((m, 1))
        h = 1 / (1 + np.exp(-X @ theta))
        grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
        return np.ravel(grad)

    # 初始权重
    w0 = np.zeros(X_train.shape[1])

    # 使用拟牛顿法调参，寻找最优权重
    result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
    theta = result.x.reshape((X_train.shape[1], 1))

    # 保存模型
    with open(f'min/{filename}model.pickle', 'wb') as f:
        pickle.dump(theta, f)

    # 加载模型
    with open(f'min/{filename}model.pickle', 'rb') as f:
        theta = pickle.load(f)

    # 计算训练集和测试集的准确性、精度和召回率
    y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
    y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

    # 生成混淆矩阵
    train_cm = confusion_matrix(y_train, y_train_pred)
    test_cm = confusion_matrix(y_test, y_test_pred)

    # 读取Excel文件
    df = pd.read_excel(TEXTname)
    df_selected=[]
    # 选择特定的列
    df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

    df_selected=df_selected.drop('涨跌幅',axis=1)
    df_selected = df_selected.iloc[:366, :]


    y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


    df_selected.index=df_selected.index+len(dddata)-Longs
    df_selected['今日开盘']=dddata['今日开盘']




    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if y_pred[0][i-len(dddata)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B = df_selected['收益率'].sum()
    sum_B_list.append(sum_B)
    return sum_B



sum_B_list = []


# 定义参数的可能取值范围
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
        

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddata= df
df = df.iloc[:Longs]


# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

dataL = data.set_index('交易日期')

# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data

# 数据清洗
df = df.drop_duplicates()  # 去重

# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
yuan=ddate
# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
y = df_scaled['涨跌幅']


# 读取预处理后的数据文件
df = pd.read_csv(f'min/{nameT}-预处理.csv')

# 将数据分成输入特征和标签
X = df.drop('涨跌幅', axis=1)
y = (df['涨跌幅'] > 0).astype(int)

# 划分训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 定义损失函数，这里使用交叉熵##多用于二分类标签
def loss_function(w, X, y):
    m, n = X.shape#将X的形状（shape）赋值给变量m和n
    theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
    y = y.values.reshape((m, 1))##真实值
    h = 1 / (1 + np.exp(-X @ theta))
    J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
    return J

# 定义梯度函数
def gradient(w, X, y):
    m, n = X.shape
    theta = w.reshape((n, 1))
    y = y.values.reshape((m, 1))
    h = 1 / (1 + np.exp(-X @ theta))
    grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                            #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
    return np.ravel(grad)

# 初始权重
w0 = np.zeros(X_train.shape[1])

# 使用拟牛顿法调参，寻找最优权重
result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
theta = result.x.reshape((X_train.shape[1], 1))

# 保存模型
with open(f'min/{filename}model.pickle', 'wb') as f:
    pickle.dump(theta, f)

# 加载模型
with open(f'min/{filename}model.pickle', 'rb') as f:
    theta = pickle.load(f)

# 计算训练集和测试集的准确性、精度和召回率
y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

train_accuracy = accuracy_score(y_train, y_train_pred)
test_accuracy = accuracy_score(y_test, y_test_pred)

train_precision = precision_score(y_train, y_train_pred)
test_precision = precision_score(y_test, y_test_pred)

train_recall = recall_score(y_train, y_train_pred)
test_recall = recall_score(y_test, y_test_pred)

print("训练集准确率:", train_accuracy)
print("测试集准确率:", test_accuracy)

print("训练集精度:", train_precision)
print("测试集精度:", test_precision)

print("训练集召回率:", train_recall)
print("测试集召回率:", test_recall)


# 生成混淆矩阵
train_cm = confusion_matrix(y_train, y_train_pred)
test_cm = confusion_matrix(y_test, y_test_pred)

# 绘制热力图
plt.figure(figsize=(12, 6))
plt.subplot(1, 2, 1)
sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Train Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')

plt.subplot(1, 2, 2)
sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Test Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')
plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
plt.show()
#这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
# 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
# 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
# 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
# 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
###########################################################测试

# 读取Excel文件
df = pd.read_excel(TEXTname)
df_selected=[]
# 选择特定的列
df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

df_selected=df_selected.drop('涨跌幅',axis=1)
df_selected = df_selected.iloc[:366, :]


y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


df_selected.index=df_selected.index+len(dddata)-Longs
df_selected['今日开盘']=dddata['今日开盘']




# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if y_pred[0][i-len(dddata)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)



ddate=df_selected

ddate['交易日期']=dddata['交易日期']
ddate['最近成交']=dddata['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']


# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='股价')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='买入')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='卖出')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-最优交易点与股票价格')
# 显示折线图和散点图
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.legend()
plt.show()


df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{TEXTname}总收益率为:", sum_B)

end_time = time.time()
elapsed_time = end_time - start_time


# 将table作为一列添加到DataFrame中
table1_data[f'{nameT}'] = sum_B_list




table2.append(elapsed_time)
table2.append(sum_B)
table2.append(train_accuracy)
table2.append(test_accuracy)



# 将table作为一列添加到DataFrame中
table2_data[f'{nameT}'] = table2

==> pic/After_setting/________________/��ȡ.py <==
import os
import pandas as pd

# 定义一个函数来计算交易次数
def calculate_trades(folder_path):
    # 获取文件夹中的所有csv文件
    files = [f for f in os.listdir(folder_path) if f.endswith('.csv')]
    # 创建一个空的DataFrame来存储交易次数
    trades_df = pd.DataFrame(columns=[os.path.splitext(f)[0] for f in files])
    # 遍历所有csv文件
    for file in files:
        # 读取csv文件
        df = pd.read_csv(os.path.join(folder_path, file))
        # 计算买入和卖出交易次数
        buy_trades = df[df['策略'] == '买进'].shape[0]
        sell_trades = df[df['策略'] == '卖出'].shape[0]
        # 将交易次数添加到DataFrame中
        trades_df.loc[f'Number of buy transactions in {folder_path} model', os.path.splitext(file)[0]] = buy_trades
        trades_df.loc[f'Number of sell transactions in {folder_path} model', os.path.splitext(file)[0]] = sell_trades
    # 计算总交易次数并添加到DataFrame中
    trades_df.loc[f'Total number of transactions in {folder_path} model'] = trades_df.sum()
    # 返回交易次数DataFrame
    return trades_df

# 计算所有文件夹的交易次数
log_trades = calculate_trades('log')
svm_trades = calculate_trades('SVM')
fcnn_trades = calculate_trades('FCNN')

# 将结果保存到三个csv文件中
log_trades.to_csv('log_trades.csv')
svm_trades.to_csv('svm_trades.csv')
fcnn_trades.to_csv('fcnn_trades.csv')


# 读取三个交易次数csv文件并连接它们
log_trades = pd.read_csv('log_trades.csv', index_col=0)
svm_trades = pd.read_csv('svm_trades.csv', index_col=0)
fcnn_trades = pd.read_csv('fcnn_trades.csv', index_col=0)

trades_df = pd.concat([log_trades, svm_trades, fcnn_trades], axis=0)

# 将连接后的DataFrame保存到一个新的csv文件中
trades_df.to_csv('all_trades.csv')


==> pic/After_setting/________________/����.py <==
import os
import re

# 定义一个函数来重命名文件
def rename_file(filename):
    # 去掉文件名中的中文和短横线
    new_filename = re.sub('[\u4e00-\u9fa5-]', '', filename)
    # 将空格替换为下划线
    new_filename = new_filename.replace(' ', '_').replace(',', '').replace('..csv', '.csv')
    # 返回新的文件名
    return new_filename

# 定义一个函数来重命名文件夹中的所有文件
def rename_files_in_folder(folder_path):
    # 获取文件夹中的所有文件
    files = os.listdir(folder_path)
    # 遍历文件夹中的所有文件
    for file in files:
        # 构造旧的文件路径和新的文件路径
        old_file_path = os.path.join(folder_path, file)
        new_file_path = os.path.join(folder_path, rename_file(file))
        # 重命名文件
        os.rename(old_file_path, new_file_path)

# 重命名所有文件夹中的所有文件
rename_files_in_folder('log')
rename_files_in_folder('SVM')
rename_files_in_folder('FCNN')


==> pic/After_setting/�޸ĺ��ľ��߷���/��ȡ.py <==
import os
import pandas as pd

# 定义一个函数来计算交易次数
def calculate_trades(folder_path):
    # 获取文件夹中的所有csv文件
    files = [f for f in os.listdir(folder_path) if f.endswith('.csv')]
    # 创建一个空的DataFrame来存储交易次数
    trades_df = pd.DataFrame(columns=[os.path.splitext(f)[0] for f in files])
    # 遍历所有csv文件
    for file in files:
        # 读取csv文件
        df = pd.read_csv(os.path.join(folder_path, file))
        # 计算买入和卖出交易次数
        buy_trades = df[df['策略'] == '买进'].shape[0]
        sell_trades = df[df['策略'] == '卖出'].shape[0]
        # 将交易次数添加到DataFrame中
        trades_df.loc[f'Number of buy transactions in {folder_path} model', os.path.splitext(file)[0]] = buy_trades
        trades_df.loc[f'Number of sell transactions in {folder_path} model', os.path.splitext(file)[0]] = sell_trades
    # 计算总交易次数并添加到DataFrame中
    trades_df.loc[f'Total number of transactions in {folder_path} model'] = trades_df.sum()
    # 返回交易次数DataFrame
    return trades_df

# 计算所有文件夹的交易次数
log_trades = calculate_trades('log')
svm_trades = calculate_trades('SVM')
fcnn_trades = calculate_trades('FCNN')

# 将结果保存到三个csv文件中
log_trades.to_csv('log_trades.csv')
svm_trades.to_csv('svm_trades.csv')
fcnn_trades.to_csv('fcnn_trades.csv')


# 读取三个交易次数csv文件并连接它们
log_trades = pd.read_csv('log_trades.csv', index_col=0)
svm_trades = pd.read_csv('svm_trades.csv', index_col=0)
fcnn_trades = pd.read_csv('fcnn_trades.csv', index_col=0)

trades_df = pd.concat([log_trades, svm_trades, fcnn_trades], axis=0)

# 将连接后的DataFrame保存到一个新的csv文件中
trades_df.to_csv('all_trades.csv')


==> pic/After_setting/�޸ĺ��ľ��߷���/����.py <==
import os
import re

# 定义一个函数来重命名文件
def rename_file(filename):
    # 去掉文件名中的中文和短横线
    new_filename = re.sub('[\u4e00-\u9fa5-]', '', filename)
    # 将空格替换为下划线
    new_filename = new_filename.replace(' ', '_').replace(',', '').replace('..csv', '.csv')
    # 返回新的文件名
    return new_filename

# 定义一个函数来重命名文件夹中的所有文件
def rename_files_in_folder(folder_path):
    # 获取文件夹中的所有文件
    files = os.listdir(folder_path)
    # 遍历文件夹中的所有文件
    for file in files:
        # 构造旧的文件路径和新的文件路径
        old_file_path = os.path.join(folder_path, file)
        new_file_path = os.path.join(folder_path, rename_file(file))
        # 重命名文件
        os.rename(old_file_path, new_file_path)

# 重命名所有文件夹中的所有文件
rename_files_in_folder('log')
rename_files_in_folder('SVM')
rename_files_in_folder('FCNN')


==> pic/After_setting/��ȡ.py <==
import os
import pandas as pd

# 定义函数来获取一个文件夹中所有不带中文的文件的带后缀的文件名
def get_filenames_without_chinese(folder_path):
    filenames = []
    for filename in os.listdir(folder_path):
        if not any('\u4e00' <= char <= '\u9fff' for char in filename):
            filenames.append(filename)
    return filenames

# 指定包含PNG文件的文件夹路径
log_path = "./log/"
svm_path = "./SVM/"
fcnn_path = "./FCNN/"

# 获取三个文件夹中的所有不带中文的文件的带后缀的文件名
log_filenames = get_filenames_without_chinese(log_path)
svm_filenames = get_filenames_without_chinese(svm_path)
fcnn_filenames = get_filenames_without_chinese(fcnn_path)

# 将文件名存储为 Pandas DataFrame
df = pd.DataFrame({'log': log_filenames, 'svm': svm_filenames, 'fcnn': fcnn_filenames})

# 将 DataFrame 存储为 CSV 文件
df.to_csv('filenames.csv', index=False)


==> pic/After_setting/����.py <==
import os
from translate import Translator
import shutil

# 创建一个翻译器对象
translator = Translator(from_lang='zh', to_lang='en')



# 指定包含PNG文件的文件夹路径
folder_path = "./SVM/"
# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 获取文件的扩展名
    _, ext = os.path.splitext(filename)
    # 如果文件是PNG格式
    if ext.lower() == ".png":
        # 将文件名翻译为英文并替换空格为下划线
        translated_name = translator.translate(filename).replace(" ", "_")
        # 构造翻译后的文件路径
        translated_path = os.path.join(folder_path, f'SVM_with_threshold-{translated_name}')
        # 复制PNG文件并重命名为翻译后的文件名
        shutil.copy(os.path.join(folder_path, filename), translated_path)
# 指定包含PNG文件的文件夹路径



folder_path = "./FCNN/"
# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 获取文件的扩展名
    _, ext = os.path.splitext(filename)
    # 如果文件是PNG格式
    if ext.lower() == ".png":
        # 将文件名翻译为英文并替换空格为下划线
        translated_name = translator.translate(filename).replace(" ", "_")
        # 构造翻译后的文件路径
        translated_path = os.path.join(folder_path, f'SVM_with_threshold-{translated_name}')
        # 复制PNG文件并重命名为翻译后的文件名
        shutil.copy(os.path.join(folder_path, filename), translated_path)
# 指定包含PNG文件的文件夹路径



folder_path = "./log/"
# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 获取文件的扩展名
    _, ext = os.path.splitext(filename)
    # 如果文件是PNG格式
    if ext.lower() == ".png":
        # 将文件名翻译为英文并替换空格为下划线
        translated_name = translator.translate(filename).replace(" ", "_")
        # 构造翻译后的文件路径
        translated_path = os.path.join(folder_path, f'SVM_with_threshold-{translated_name}')
        # 复制PNG文件并重命名为翻译后的文件名
        shutil.copy(os.path.join(folder_path, filename), translated_path)


==> pic/After_setting/����/�趨��ֵ��CNN/CNN�����ļ� .py <==
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

buy_threshold =0.08
sell_threshold =0.05

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='设定阈值后的FCNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   



# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################
        
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)
        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddate=df##后面画图还要用到日期，这里先保留在ddate里
            df = df.iloc[-Longs:]
            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
            dataL = data.set_index('交易日期')
            dataV= data
            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data
            # 数据清洗
            df = df.drop_duplicates()  # 去重
            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])
            y = df_scaled[['涨跌幅']]

            # 将数据分为训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 构建CNN模型
            model = keras.Sequential([
                layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
                layers.Dense(64, activation='relu'),
                layers.Dense(1)
            ])
            model.compile(loss='mean_squared_error', optimizer='adam')

            # 训练模型
            model.fit(X_train, y_train, epochs=100, validation_split=0.2)
            # 在训练集和测试集上预测结果###########训练完成

            X1=X.iloc[:366,:]
            y_pred = model.predict(X1)
            yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

            y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            dataV2= dataV.iloc[-366:, :]
            df_selected= df_scaled.iloc[:366, :]

            df_selected.index=df_selected.index+len(dddate)-Longs
            df_selected['今日开盘']=dataV2['今日开盘']

            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []

            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if y_pred[i-len(dddate)+Longs] == 1:
                    # 买入策略
                    if buy_price is None:
                        # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                        buy_price = row['今日开盘']
                        buy_index = i
                        buy_cishu=1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                            buy_price = buy_price+row['今日开盘']
                            buy_index = i
                            buy_cishu=buy_cishu+1
                            profits.append(0)
                            strategies.append('买进')
                        else:
                            # 如果当前已经持仓，就继续持有
                            profits.append(0)
                            strategies.append('持有')
                else:
                    # 卖出策略
                    if buy_price is not None:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                            
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                        else:
                            # 如果当前没达到条件，就继续观望
                            profits.append(0)
                            strategies.append('持有')
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B1 = df_selected['收益率'].sum()
            sum_B_list.append(float(sum_B1))
            return sum_B1

        sum_B_list = []
        # 定义参数的可能取值范围###############################
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
        ########################################################

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddate=df##后面画图还要用到日期，这里先保留在ddate里
        df = df.iloc[-Longs:]
        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
        dataL = data.set_index('交易日期')
        dataV= data
        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data
        # 数据清洗
        df = df.drop_duplicates()  # 去重
        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])
        y = df_scaled[['涨跌幅']]

        # 将数据分为训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 构建CNN模型
        model = keras.Sequential([
            layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
            layers.Dense(64, activation='relu'),
            layers.Dense(1)
        ])
        model.compile(loss='mean_squared_error', optimizer='adam')

        # 训练模型
        model.fit(X_train, y_train, epochs=100, validation_split=0.2)
        # 在训练集和测试集上预测结果###########训练完成
        y_train_pred = model.predict(X_train)
        y_test_pred = model.predict(X_test)

        # 将预测结果映射为二分类结果（涨或跌）
        y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
        y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
        y_train_binary = np.where(y_train > 0, 1, 0)
        y_test_binary = np.where(y_test > 0, 1, 0)
        # 计算并输出准确率
        train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
        test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
        print("Train accuracy:", train_acc)
        print("Test accuracy:", test_acc)


        X1=X.iloc[:366,:]
        y_pred = model.predict(X1)
        yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

        # RR=r2_score(y, y_pred)##R平方值
        # print(f'R平方值={RR}')
        # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


        y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        dataV2= dataV.iloc[-366:, :]
        df_selected= df_scaled.iloc[:366, :]

        df_selected.index=df_selected.index+len(dddate)-Longs
        df_selected['今日开盘']=dataV2['今日开盘']

        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        # 遍历选定的时间段内的每一天
        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if y_pred[i-len(dddate)+Longs] == 1:
                # 买入策略
                if buy_price is None:
                    # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                        buy_price = buy_price+row['今日开盘']
                        buy_index = i
                        buy_cishu=buy_cishu+1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        # 如果当前已经持仓，就继续持有
                        profits.append(0)
                        strategies.append('持有')
            else:
                # 卖出策略
                if buy_price is not None:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                        
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                    else:
                        # 如果当前没达到条件，就继续观望
                        profits.append(0)
                        strategies.append('持有')
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)

        ddate=df_selected

        ddate['交易日期']=dddate['交易日期']
        ddate['最近成交']=dddate['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']
        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()
        dd = ddate[['交易日期','策略']]
        dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{nameT}总收益率为:", sum_B)




        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_acc)
        table2.append(test_acc)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2

        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'基于{SF}模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')
# 创建一个Styler对象

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/After_setting/����/�趨��ֵ��CNN/CNN�����ļ�.py <==
filepath='data/传智教育.xls'
filename='传智教育.xls'
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time


buy_threshold =0.08
sell_threshold =0.05
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='CNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
# ########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# # 打开Excel文件
# workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
nameT = translator.translate(nameT)
start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddate=df##后面画图还要用到日期，这里先保留在ddate里
    df = df.iloc[-Longs:]
    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
    dataL = data.set_index('交易日期')
    dataV= data
    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data
    # 数据清洗
    df = df.drop_duplicates()  # 去重
    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])
    y = df_scaled[['涨跌幅']]

    # 将数据分为训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 构建CNN模型
    model = keras.Sequential([
        layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
        layers.Dense(64, activation='relu'),
        layers.Dense(1)
    ])
    model.compile(loss='mean_squared_error', optimizer='adam')

    # 训练模型
    model.fit(X_train, y_train, epochs=100, validation_split=0.2)
    # 在训练集和测试集上预测结果###########训练完成

    X1=X.iloc[:366,:]
    y_pred = model.predict(X1)
    yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

    y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    dataV2= dataV.iloc[-366:, :]
    df_selected= df_scaled.iloc[:366, :]

    df_selected.index=df_selected.index+len(dddate)-Longs
    df_selected['今日开盘']=dataV2['今日开盘']

    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if y_pred[i-len(dddate)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B1 = df_selected['收益率'].sum()
    sum_B_list.append(float(sum_B1))
    return sum_B1

sum_B_list = []
# 定义参数的可能取值范围###############################
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
########################################################

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddate=df##后面画图还要用到日期，这里先保留在ddate里
df = df.iloc[-Longs:]
# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
dataL = data.set_index('交易日期')
dataV= data
# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data
# 数据清洗
df = df.drop_duplicates()  # 去重
# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])
y = df_scaled[['涨跌幅']]

# 将数据分为训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 构建CNN模型
model = keras.Sequential([
    layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
    layers.Dense(64, activation='relu'),
    layers.Dense(1)
])
model.compile(loss='mean_squared_error', optimizer='adam')

# 训练模型
model.fit(X_train, y_train, epochs=100, validation_split=0.2)
# 在训练集和测试集上预测结果###########训练完成
y_train_pred = model.predict(X_train)
y_test_pred = model.predict(X_test)

# 将预测结果映射为二分类结果（涨或跌）
y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
y_train_binary = np.where(y_train > 0, 1, 0)
y_test_binary = np.where(y_test > 0, 1, 0)
# 计算并输出准确率
train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
print("Train accuracy:", train_acc)
print("Test accuracy:", test_acc)


X1=X.iloc[:366,:]
y_pred = model.predict(X1)
yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

# RR=r2_score(y, y_pred)##R平方值
# print(f'R平方值={RR}')
# history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
dataV2= dataV.iloc[-366:, :]
df_selected= df_scaled.iloc[:366, :]

df_selected.index=df_selected.index+len(dddate)-Longs
df_selected['今日开盘']=dataV2['今日开盘']

# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if y_pred[i-len(dddate)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)

ddate=df_selected

ddate['交易日期']=dddate['交易日期']
ddate['最近成交']=dddate['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']
# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-Optimal trading point and stock price')
# 显示折线图和散点图
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.legend()
plt.show()
dd = ddate[['交易日期','策略']]
dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{nameT}总收益率为:", sum_B)


==> pic/After_setting/����/�趨��ֵ��SVM/SVMȫ���ļ�.py <==
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time
from sklearn import model_selection
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))
buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='设定阈值后的SVM支持向量机算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   



# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################
        
  
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)
        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddate=df##后面画图还要用到日期，这里先保留在ddate里
            df = df.iloc[-Longs:]
            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
            dataL = data.set_index('交易日期')
            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data
            # 数据清洗
            df = df.drop_duplicates()  # 去重
            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
            df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
            # 将数据分为特征和标签；自变量因变量

            X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
            df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            y = df_scaled['涨跌幅']
            x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
            classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

            train(classifier, x_train, y_train)

            print_accuracy(classifier, x_train, y_train, x_test, y_test)


            X1=X.iloc[:366,:]
            grid_hat = classifier.predict(X1)
            Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
            # 将预测结果映射为策略
            df_scaled['策略'] = Grid_hat['策略']

            df_selected=[]
            dataV2= dataL.iloc[-366:, :].reset_index()
            df_selected= df_scaled.iloc[:366, :]
            df_selected.index=df_selected.index+len(dddate)-Longs
            df_selected['今日开盘']=dddate['今日开盘']



            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []

            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if grid_hat[i-len(dddate)+Longs] == 1:
                    # 买入策略
                    if buy_price is None:
                        # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                        buy_price = row['今日开盘']
                        buy_index = i
                        buy_cishu=1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                            buy_price = buy_price+row['今日开盘']
                            buy_index = i
                            buy_cishu=buy_cishu+1
                            profits.append(0)
                            strategies.append('买进')
                        else:
                            # 如果当前已经持仓，就继续持有
                            profits.append(0)
                            strategies.append('持有')
                else:
                    # 卖出策略
                    if buy_price is not None:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                            
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                        else:
                            # 如果当前没达到条件，就继续观望
                            profits.append(0)
                            strategies.append('持有')
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B = df_selected['收益率'].sum()
            print(sum_B)
            sum_B_list.append(sum_B)
            return sum_B

        # 定义参数的可能取值范围###############################
        sum_B_list = []
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
        ########################################################
        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddate=df##后面画图还要用到日期，这里先保留在ddate里
        df = df.iloc[-Longs:]
        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
        dataL = data.set_index('交易日期')
        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data
        # 数据清洗
        df = df.drop_duplicates()  # 去重
        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
        df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
        # 将数据分为特征和标签；自变量因变量

        X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
        df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        y = df_scaled['涨跌幅']
        x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
        classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

        train(classifier, x_train, y_train)

        print_accuracy(classifier, x_train, y_train, x_test, y_test)


        X1=X.iloc[:366,:]
        grid_hat = classifier.predict(X1)
        Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
        # 将预测结果映射为策略
        df_scaled['策略'] = Grid_hat['策略']

        df_selected=[]
        dataV2= dataL.iloc[-366:, :].reset_index()
        df_selected= df_scaled.iloc[:366, :]
        df_selected.index=df_selected.index+len(dddate)-Longs
        df_selected['今日开盘']=dddate['今日开盘']



        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        # 遍历选定的时间段内的每一天
        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if grid_hat[i-len(dddate)+Longs] == 1:
                # 买入策略
                if buy_price is None:
                    # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                        buy_price = buy_price+row['今日开盘']
                        buy_index = i
                        buy_cishu=buy_cishu+1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        # 如果当前已经持仓，就继续持有
                        profits.append(0)
                        strategies.append('持有')
            else:
                # 卖出策略
                if buy_price is not None:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                        
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                    else:
                        # 如果当前没达到条件，就继续观望
                        profits.append(0)
                        strategies.append('持有')
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)

        ddate=df_selected


        ddate['交易日期']=dddate['交易日期']
        ddate['最近成交']=dddate['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()

        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']
        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图

        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()
        df_selected = ddate[['交易日期','策略']]
        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{nameT}总收益率为:", sum_B)

        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{TEXTname}总收益率为:", sum_B)

        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(classifier.score(x_train, y_train))
        table2.append(classifier.score(x_test, y_test))



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2
        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')

all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'基于{SF}模型的各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()

# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/After_setting/����/�趨��ֵ��SVM/SVM�����ļ�.py <==
filepath='data/ST宜纸.xls'
filename='ST宜纸.xls'
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time
from sklearn import model_selection
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='SVM支持向量机算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
# ########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# # 打开Excel文件
# workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   


nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
nameT = translator.translate(nameT)
start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddate=df##后面画图还要用到日期，这里先保留在ddate里
    df = df.iloc[-Longs:]
    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
    dataL = data.set_index('交易日期')
    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data
    # 数据清洗
    df = df.drop_duplicates()  # 去重
    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
    df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
    # 将数据分为特征和标签；自变量因变量

    X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
    df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    y = df_scaled['涨跌幅']
    x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
    classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

    train(classifier, x_train, y_train)

    print_accuracy(classifier, x_train, y_train, x_test, y_test)


    X1=X.iloc[:366,:]
    grid_hat = classifier.predict(X1)
    Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
    # 将预测结果映射为策略
    df_scaled['策略'] = Grid_hat['策略']

    df_selected=[]
    dataV2= dataL.iloc[-366:, :].reset_index()
    df_selected= df_scaled.iloc[:366, :]
    df_selected.index=df_selected.index+len(dddate)-Longs
    df_selected['今日开盘']=dddate['今日开盘']



    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if grid_hat[i-len(dddate)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B = df_selected['收益率'].sum()
    print(sum_B)
    sum_B_list.append(sum_B)
    return sum_B

# 定义参数的可能取值范围###############################
sum_B_list = []
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
########################################################
Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddate=df##后面画图还要用到日期，这里先保留在ddate里
df = df.iloc[-Longs:]
# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
dataL = data.set_index('交易日期')
# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data
# 数据清洗
df = df.drop_duplicates()  # 去重
# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
# 将数据分为特征和标签；自变量因变量

X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
y = df_scaled['涨跌幅']
x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

train(classifier, x_train, y_train)

print_accuracy(classifier, x_train, y_train, x_test, y_test)


X1=X.iloc[:366,:]
grid_hat = classifier.predict(X1)
Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
# 将预测结果映射为策略
df_scaled['策略'] = Grid_hat['策略']

df_selected=[]
dataV2= dataL.iloc[-366:, :].reset_index()
df_selected= df_scaled.iloc[:366, :]
df_selected.index=df_selected.index+len(dddate)-Longs
df_selected['今日开盘']=dddate['今日开盘']



# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if grid_hat[i-len(dddate)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)

ddate=df_selected


ddate['交易日期']=dddate['交易日期']
ddate['最近成交']=dddate['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()

# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']
# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-Optimal trading point and stock price')
# 显示折线图和散点图
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.legend()
plt.show()
df_selected = ddate[['交易日期','策略']]
df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{nameT}总收益率为:", sum_B)

df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{TEXTname}总收益率为:", sum_B)

==> pic/After_setting/����/�趨��ֵ����ţ��/���д������ӻ�.py <==
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
from translate import Translator
import time
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
# 设定收益率达到多少时买入/卖出
buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='设定阈值后的逻辑回归算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   
  

# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################

 
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)

        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddata= df
            df = df.iloc[:Longs]


            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

            dataL = data.set_index('交易日期')

            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data

            # 数据清洗
            df = df.drop_duplicates()  # 去重

            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
            ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
            yuan=ddate
            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
            df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
            y = df_scaled['涨跌幅']


            # 读取预处理后的数据文件
            df = pd.read_csv(f'min/{nameT}-预处理.csv')

            # 将数据分成输入特征和标签
            X = df.drop('涨跌幅', axis=1)
            y = (df['涨跌幅'] > 0).astype(int)

            # 划分训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 定义损失函数，这里使用交叉熵##多用于二分类标签
            def loss_function(w, X, y):
                m, n = X.shape#将X的形状（shape）赋值给变量m和n
                theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
                y = y.values.reshape((m, 1))##真实值
                h = 1 / (1 + np.exp(-X @ theta))
                J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
                return J

            # 定义梯度函数
            def gradient(w, X, y):
                m, n = X.shape
                theta = w.reshape((n, 1))
                y = y.values.reshape((m, 1))
                h = 1 / (1 + np.exp(-X @ theta))
                grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                        #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
                return np.ravel(grad)

            # 初始权重
            w0 = np.zeros(X_train.shape[1])

            # 使用拟牛顿法调参，寻找最优权重
            result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
            theta = result.x.reshape((X_train.shape[1], 1))

            # 保存模型
            with open(f'min/{filename}model.pickle', 'wb') as f:
                pickle.dump(theta, f)

            # 加载模型
            with open(f'min/{filename}model.pickle', 'rb') as f:
                theta = pickle.load(f)


            X1=X.iloc[:366,:]

            y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
            df_scaled['策略'] = y_pred
            df_selected= df_scaled.iloc[:366, :]
            df_selected.index=df_selected.index+len(dddata)-len(df_selected)
            df_selected['今日开盘']=dddata['今日开盘']
            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []

            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                    # 买入策略
                    if buy_price is None:
                        # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                        buy_price = row['今日开盘']
                        buy_index = i
                        buy_cishu=1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                            buy_price = buy_price+row['今日开盘']
                            buy_index = i
                            buy_cishu=buy_cishu+1
                            profits.append(0)
                            strategies.append('买进')
                        else:
                            # 如果当前已经持仓，就继续持有
                            profits.append(0)
                            strategies.append('持有')
                else:
                    # 卖出策略
                    if buy_price is not None:
                        if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                            
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                        else:
                            # 如果当前没达到条件，就继续观望
                            profits.append(0)
                            strategies.append('持有')
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B = df_selected['收益率'].sum()
            sum_B_list.append(sum_B)
            return sum_B



        sum_B_list = []


        # 定义参数的可能取值范围
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
                

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddata= df
        df = df.iloc[:Longs]


        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

        dataL = data.set_index('交易日期')

        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data

        # 数据清洗
        df = df.drop_duplicates()  # 去重

        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
        ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
        yuan=ddate
        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
        df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
        y = df_scaled['涨跌幅']


        # 读取预处理后的数据文件
        df = pd.read_csv(f'min/{nameT}-预处理.csv')

        # 将数据分成输入特征和标签
        X = df.drop('涨跌幅', axis=1)
        y = (df['涨跌幅'] > 0).astype(int)

        # 划分训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 定义损失函数，这里使用交叉熵##多用于二分类标签
        def loss_function(w, X, y):
            m, n = X.shape#将X的形状（shape）赋值给变量m和n
            theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
            y = y.values.reshape((m, 1))##真实值
            h = 1 / (1 + np.exp(-X @ theta))
            J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
            return J

        # 定义梯度函数
        def gradient(w, X, y):
            m, n = X.shape
            theta = w.reshape((n, 1))
            y = y.values.reshape((m, 1))
            h = 1 / (1 + np.exp(-X @ theta))
            grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                    #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
            return np.ravel(grad)

        # 初始权重
        w0 = np.zeros(X_train.shape[1])

        # 使用拟牛顿法调参，寻找最优权重
        result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
        theta = result.x.reshape((X_train.shape[1], 1))

        # 保存模型
        with open(f'min/{filename}model.pickle', 'wb') as f:
            pickle.dump(theta, f)

        # 加载模型
        with open(f'min/{filename}model.pickle', 'rb') as f:
            theta = pickle.load(f)

        # 计算训练集和测试集的准确性、精度和召回率
        y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
        y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

        train_accuracy = accuracy_score(y_train, y_train_pred)
        test_accuracy = accuracy_score(y_test, y_test_pred)

        train_precision = precision_score(y_train, y_train_pred)
        test_precision = precision_score(y_test, y_test_pred)

        train_recall = recall_score(y_train, y_train_pred)
        test_recall = recall_score(y_test, y_test_pred)

        print("训练集准确率:", train_accuracy)
        print("测试集准确率:", test_accuracy)

        print("训练集精度:", train_precision)
        print("测试集精度:", test_precision)

        print("训练集召回率:", train_recall)
        print("测试集召回率:", test_recall)


        # 生成混淆矩阵
        train_cm = confusion_matrix(y_train, y_train_pred)
        test_cm = confusion_matrix(y_test, y_test_pred)

        # 绘制热力图
        plt.figure(figsize=(12, 6))
        plt.subplot(1, 2, 1)
        sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Train Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')

        plt.subplot(1, 2, 2)
        sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Test Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')
        plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
        plt.show()
        #这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
        # 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
        # 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
        # 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
        # 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
        ###########################################################测试

        X1=X.iloc[:366,:]

        y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
        df_scaled['策略'] = y_pred
        df_selected= df_scaled.iloc[:366, :]
        df_selected.index=df_selected.index+len(dddata)-len(df_selected)
        df_selected['今日开盘']=dddata['今日开盘']




        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        # 遍历选定的时间段内的每一天
        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                # 买入策略
                if buy_price is None:
                    # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                        buy_price = buy_price+row['今日开盘']
                        buy_index = i
                        buy_cishu=buy_cishu+1
                        profits.append(0)
                        strategies.append('买进')
                    else:
                        # 如果当前已经持仓，就继续持有
                        profits.append(0)
                        strategies.append('持有')
            else:
                # 卖出策略
                if buy_price is not None:
                    if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                        
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                    else:
                        # 如果当前没达到条件，就继续观望
                        profits.append(0)
                        strategies.append('持有')
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)



        ddate=df_selected

        ddate['交易日期']=dddata['交易日期']
        ddate['最近成交']=dddata['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']


        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()


        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{TEXTname}总收益率为:", sum_B)

        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_accuracy)
        table2.append(test_accuracy)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2


        
        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'base {SF} 模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/After_setting/����/�趨��ֵ����ţ��/����һֻ��Ʊ�Ĵ���.py <==
filepath='data/征和工业.xls'
filename='征和工业.xls'
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########

# 设定收益率大于到多少时持续买入/收益率小于到多少时果断卖出
buy_threshold =0.08
sell_threshold =0.05
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
row_index2 = ['total time', 'total revenue', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

####以下可以嵌入大模型中   

nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]

start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddata= df
    df = df.iloc[:Longs]


    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

    dataL = data.set_index('交易日期')

    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data

    # 数据清洗
    df = df.drop_duplicates()  # 去重

    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
    ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
    yuan=ddate
    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
    df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
    y = df_scaled['涨跌幅']


    # 读取预处理后的数据文件
    df = pd.read_csv(f'min/{nameT}-预处理.csv')

    # 将数据分成输入特征和标签
    X = df.drop('涨跌幅', axis=1)
    y = (df['涨跌幅'] > 0).astype(int)

    # 划分训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 定义损失函数，这里使用交叉熵##多用于二分类标签
    def loss_function(w, X, y):
        m, n = X.shape#将X的形状（shape）赋值给变量m和n
        theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
        y = y.values.reshape((m, 1))##真实值
        h = 1 / (1 + np.exp(-X @ theta))
        J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
        return J

    # 定义梯度函数
    def gradient(w, X, y):
        m, n = X.shape
        theta = w.reshape((n, 1))
        y = y.values.reshape((m, 1))
        h = 1 / (1 + np.exp(-X @ theta))
        grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
        return np.ravel(grad)

    # 初始权重
    w0 = np.zeros(X_train.shape[1])

    # 使用拟牛顿法调参，寻找最优权重
    result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
    theta = result.x.reshape((X_train.shape[1], 1))

    # 保存模型
    with open(f'min/{filename}model.pickle', 'wb') as f:
        pickle.dump(theta, f)

    # 加载模型
    with open(f'min/{filename}model.pickle', 'rb') as f:
        theta = pickle.load(f)

    # 计算训练集和测试集的准确性、精度和召回率
    y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
    y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

    # 生成混淆矩阵
    train_cm = confusion_matrix(y_train, y_train_pred)
    test_cm = confusion_matrix(y_test, y_test_pred)

    # 读取Excel文件
    df = pd.read_excel(TEXTname)
    df_selected=[]
    # 选择特定的列
    df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

    df_selected=df_selected.drop('涨跌幅',axis=1)
    df_selected = df_selected.iloc[:366, :]


    y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


    df_selected.index=df_selected.index+len(dddata)-Longs
    df_selected['今日开盘']=dddata['今日开盘']




    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if y_pred[0][i-len(dddata)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B = df_selected['收益率'].sum()
    sum_B_list.append(sum_B)
    return sum_B



sum_B_list = []


# 定义参数的可能取值范围
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
        

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddata= df
df = df.iloc[:Longs]


# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

dataL = data.set_index('交易日期')

# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data

# 数据清洗
df = df.drop_duplicates()  # 去重

# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
yuan=ddate
# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
y = df_scaled['涨跌幅']


# 读取预处理后的数据文件
df = pd.read_csv(f'min/{nameT}-预处理.csv')

# 将数据分成输入特征和标签
X = df.drop('涨跌幅', axis=1)
y = (df['涨跌幅'] > 0).astype(int)

# 划分训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 定义损失函数，这里使用交叉熵##多用于二分类标签
def loss_function(w, X, y):
    m, n = X.shape#将X的形状（shape）赋值给变量m和n
    theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
    y = y.values.reshape((m, 1))##真实值
    h = 1 / (1 + np.exp(-X @ theta))
    J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
    return J

# 定义梯度函数
def gradient(w, X, y):
    m, n = X.shape
    theta = w.reshape((n, 1))
    y = y.values.reshape((m, 1))
    h = 1 / (1 + np.exp(-X @ theta))
    grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                            #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
    return np.ravel(grad)

# 初始权重
w0 = np.zeros(X_train.shape[1])

# 使用拟牛顿法调参，寻找最优权重
result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
theta = result.x.reshape((X_train.shape[1], 1))

# 保存模型
with open(f'min/{filename}model.pickle', 'wb') as f:
    pickle.dump(theta, f)

# 加载模型
with open(f'min/{filename}model.pickle', 'rb') as f:
    theta = pickle.load(f)

# 计算训练集和测试集的准确性、精度和召回率
y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

train_accuracy = accuracy_score(y_train, y_train_pred)
test_accuracy = accuracy_score(y_test, y_test_pred)

train_precision = precision_score(y_train, y_train_pred)
test_precision = precision_score(y_test, y_test_pred)

train_recall = recall_score(y_train, y_train_pred)
test_recall = recall_score(y_test, y_test_pred)

print("训练集准确率:", train_accuracy)
print("测试集准确率:", test_accuracy)

print("训练集精度:", train_precision)
print("测试集精度:", test_precision)

print("训练集召回率:", train_recall)
print("测试集召回率:", test_recall)


# 生成混淆矩阵
train_cm = confusion_matrix(y_train, y_train_pred)
test_cm = confusion_matrix(y_test, y_test_pred)

# 绘制热力图
plt.figure(figsize=(12, 6))
plt.subplot(1, 2, 1)
sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Train Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')

plt.subplot(1, 2, 2)
sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Test Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')
plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
plt.show()
#这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
# 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
# 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
# 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
# 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
###########################################################测试

# 读取Excel文件
df = pd.read_excel(TEXTname)
df_selected=[]
# 选择特定的列
df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

df_selected=df_selected.drop('涨跌幅',axis=1)
df_selected = df_selected.iloc[:366, :]


y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


df_selected.index=df_selected.index+len(dddata)-Longs
df_selected['今日开盘']=dddata['今日开盘']




# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if y_pred[0][i-len(dddata)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)



ddate=df_selected

ddate['交易日期']=dddata['交易日期']
ddate['最近成交']=dddata['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']


# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='股价')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='买入')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='卖出')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-最优交易点与股票价格')
# 显示折线图和散点图
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.legend()
plt.show()


df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{TEXTname}总收益率为:", sum_B)

end_time = time.time()
elapsed_time = end_time - start_time


# 将table作为一列添加到DataFrame中
table1_data[f'{nameT}'] = sum_B_list




table2.append(elapsed_time)
table2.append(sum_B)
table2.append(train_accuracy)
table2.append(test_accuracy)



# 将table作为一列添加到DataFrame中
table2_data[f'{nameT}'] = table2

==> pic/Before_setting/____________________/________/��ȡ.py <==
import os
import pandas as pd

# 定义一个函数来计算交易次数
def calculate_trades(folder_path):
    # 获取文件夹中的所有csv文件
    files = [f for f in os.listdir(folder_path) if f.endswith('.csv')]
    # 创建一个空的DataFrame来存储交易次数
    trades_df = pd.DataFrame(columns=[os.path.splitext(f)[0] for f in files])
    # 遍历所有csv文件
    for file in files:
        # 读取csv文件
        df = pd.read_csv(os.path.join(folder_path, file))
        # 计算买入和卖出交易次数
        buy_trades = df[df['策略'] == '买进'].shape[0]
        sell_trades = df[df['策略'] == '卖出'].shape[0]
        # 将交易次数添加到DataFrame中
        trades_df.loc[f'Number of buy transactions in {folder_path} model', os.path.splitext(file)[0]] = buy_trades
        trades_df.loc[f'Number of sell transactions in {folder_path} model', os.path.splitext(file)[0]] = sell_trades
    # 计算总交易次数并添加到DataFrame中
    trades_df.loc[f'Total number of transactions in {folder_path} model'] = trades_df.sum()
    # 返回交易次数DataFrame
    return trades_df

# 计算所有文件夹的交易次数
log_trades = calculate_trades('log')
svm_trades = calculate_trades('SVM')
fcnn_trades = calculate_trades('FCNN')

# 将结果保存到三个csv文件中
log_trades.to_csv('log_trades.csv')
svm_trades.to_csv('svm_trades.csv')
fcnn_trades.to_csv('fcnn_trades.csv')


# 读取三个交易次数csv文件并连接它们
log_trades = pd.read_csv('log_trades.csv', index_col=0)
svm_trades = pd.read_csv('svm_trades.csv', index_col=0)
fcnn_trades = pd.read_csv('fcnn_trades.csv', index_col=0)

trades_df = pd.concat([log_trades, svm_trades, fcnn_trades], axis=0)

# 将连接后的DataFrame保存到一个新的csv文件中
trades_df.to_csv('all_trades.csv')


==> pic/Before_setting/____________________/________/����.py <==
import os
import re

# 定义一个函数来重命名文件
def rename_file(filename):
    # 去掉文件名中的中文和短横线
    new_filename = re.sub('[\u4e00-\u9fa5-]', '', filename)
    # 将空格替换为下划线
    new_filename = new_filename.replace(' ', '_').replace(',', '').replace('.', '').replace('csv', '.csv')
    # 返回新的文件名
    return new_filename

# 定义一个函数来重命名文件夹中的所有文件
def rename_files_in_folder(folder_path):
    # 获取文件夹中的所有文件
    files = os.listdir(folder_path)
    # 遍历文件夹中的所有文件
    for file in files:
        # 构造旧的文件路径和新的文件路径
        old_file_path = os.path.join(folder_path, file)
        new_file_path = os.path.join(folder_path, rename_file(file))
        # 重命名文件
        os.rename(old_file_path, new_file_path)

# 重命名所有文件夹中的所有文件
rename_files_in_folder('log')
rename_files_in_folder('SVM')
rename_files_in_folder('FCNN')


==> pic/Before_setting/____________________/____________FCNN/CNN�����ļ� .py <==
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

buy_threshold =0.08
sell_threshold =0.05

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='FCNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   



# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################
        
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)
        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddate=df##后面画图还要用到日期，这里先保留在ddate里
            df = df.iloc[-Longs:]
            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
            dataL = data.set_index('交易日期')
            dataV= data
            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data
            # 数据清洗
            df = df.drop_duplicates()  # 去重
            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])
            y = df_scaled[['涨跌幅']]

            # 将数据分为训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 构建CNN模型
            model = keras.Sequential([
                layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
                layers.Dense(64, activation='relu'),
                layers.Dense(1)
            ])
            model.compile(loss='mean_squared_error', optimizer='adam')

            # 训练模型
            model.fit(X_train, y_train, epochs=100, validation_split=0.2)

            X1=X.iloc[:366,:]
            y_pred = model.predict(X1)
            yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

            # RR=r2_score(y, y_pred)##R平方值
            # print(f'R平方值={RR}')
            # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


            y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            dataV2= dataV.iloc[-366:, :]
            df_selected= df_scaled.iloc[:366, :]

            df_selected.index=df_selected.index+len(dddate)-Longs
            df_selected['今日开盘']=dataV2['今日开盘']

            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []

            # 遍历选定的时间段内的每一天
            # 根据预测结果判断交易策略
            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                if y_pred[i-len(dddate)+Longs] == 1:
                    # 买入策略
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 卖出策略
                    if buy_price is not None:
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B1 = df_selected['收益率'].sum()

            sum_B_list.append(float(sum_B1))
            return sum_B1

        sum_B_list = []
        # 定义参数的可能取值范围###############################
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
        ########################################################

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddate=df##后面画图还要用到日期，这里先保留在ddate里
        df = df.iloc[-Longs:]
        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
        dataL = data.set_index('交易日期')
        dataV= data
        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data
        # 数据清洗
        df = df.drop_duplicates()  # 去重
        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])
        y = df_scaled[['涨跌幅']]

        # 将数据分为训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 构建CNN模型
        model = keras.Sequential([
            layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
            layers.Dense(64, activation='relu'),
            layers.Dense(1)
        ])
        model.compile(loss='mean_squared_error', optimizer='adam')

        # 训练模型
        model.fit(X_train, y_train, epochs=100, validation_split=0.2)
        # 在训练集和测试集上预测结果###########训练完成
        y_train_pred = model.predict(X_train)
        y_test_pred = model.predict(X_test)

        # 将预测结果映射为二分类结果（涨或跌）
        y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
        y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
        y_train_binary = np.where(y_train > 0, 1, 0)
        y_test_binary = np.where(y_test > 0, 1, 0)
        # 计算并输出准确率
        train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
        test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
        print("Train accuracy:", train_acc)
        print("Test accuracy:", test_acc)


        X1=X.iloc[:366,:]
        y_pred = model.predict(X1)
        yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

        # RR=r2_score(y, y_pred)##R平方值
        # print(f'R平方值={RR}')
        # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


        y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        dataV2= dataV.iloc[-366:, :]
        df_selected= df_scaled.iloc[:366, :]

        df_selected.index=df_selected.index+len(dddate)-Longs
        df_selected['今日开盘']=dataV2['今日开盘']

        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        # 遍历选定的时间段内的每一天
        # 根据预测结果判断交易策略
        # 遍历选定的时间段内的每一天
        for i, row in df_selected.iterrows():
            if y_pred[i-len(dddate)+Longs] == 1:
                # 买入策略
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                # 卖出策略
                if buy_price is not None:
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)

        ddate=df_selected

        ddate['交易日期']=dddate['交易日期']
        ddate['最近成交']=dddate['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']
        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.legend()
        plt.show()
        dd = ddate[['交易日期','策略']]
        dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{nameT}总收益率为:", sum_B)



        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_acc)
        table2.append(test_acc)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2

        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'基于{SF}模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')
# 创建一个Styler对象

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/Before_setting/____________________/____________FCNN/CNN�����ļ�.py <==
filepath='data/方大化工.xls'
filename='方大化工.xls'
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time


buy_threshold =0.08
sell_threshold =0.05
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='CNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
# ########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# # 打开Excel文件
# workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
nameT = translator.translate(nameT)
start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddate=df##后面画图还要用到日期，这里先保留在ddate里
    df = df.iloc[-Longs:]
    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
    dataL = data.set_index('交易日期')
    dataV= data
    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data
    # 数据清洗
    df = df.drop_duplicates()  # 去重
    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])
    y = df_scaled[['涨跌幅']]

    # 将数据分为训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 构建CNN模型
    model = keras.Sequential([
        layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
        layers.Dense(64, activation='relu'),
        layers.Dense(1)
    ])
    model.compile(loss='mean_squared_error', optimizer='adam')

    # 训练模型
    model.fit(X_train, y_train, epochs=100, validation_split=0.2)

    X1=X.iloc[:366,:]
    y_pred = model.predict(X1)
    yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

    # RR=r2_score(y, y_pred)##R平方值
    # print(f'R平方值={RR}')
    # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


    y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    dataV2= dataV.iloc[-366:, :]
    df_selected= df_scaled.iloc[:366, :]

    df_selected.index=df_selected.index+len(dddate)-Longs
    df_selected['今日开盘']=dataV2['今日开盘']

    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    # 根据预测结果判断交易策略
    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        if y_pred[i-len(dddate)+Longs] == 1:
            # 买入策略
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            # 卖出策略
            if buy_price is not None:
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B1 = df_selected['收益率'].sum()

    sum_B_list.append(float(sum_B1))
    return sum_B1

sum_B_list = []
# 定义参数的可能取值范围###############################
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
########################################################

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddate=df##后面画图还要用到日期，这里先保留在ddate里
df = df.iloc[-Longs:]
# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
dataL = data.set_index('交易日期')
dataV= data
# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data
# 数据清洗
df = df.drop_duplicates()  # 去重
# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])
y = df_scaled[['涨跌幅']]

# 将数据分为训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 构建CNN模型
model = keras.Sequential([
    layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
    layers.Dense(64, activation='relu'),
    layers.Dense(1)
])
model.compile(loss='mean_squared_error', optimizer='adam')

# 训练模型
model.fit(X_train, y_train, epochs=100, validation_split=0.2)
# 在训练集和测试集上预测结果###########训练完成
y_train_pred = model.predict(X_train)
y_test_pred = model.predict(X_test)

# 将预测结果映射为二分类结果（涨或跌）
y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
y_train_binary = np.where(y_train > 0, 1, 0)
y_test_binary = np.where(y_test > 0, 1, 0)
# 计算并输出准确率
train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
print("Train accuracy:", train_acc)
print("Test accuracy:", test_acc)


X1=X.iloc[:366,:]
y_pred = model.predict(X1)
yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

# RR=r2_score(y, y_pred)##R平方值
# print(f'R平方值={RR}')
# history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
dataV2= dataV.iloc[-366:, :]
df_selected= df_scaled.iloc[:366, :]

df_selected.index=df_selected.index+len(dddate)-Longs
df_selected['今日开盘']=dataV2['今日开盘']

# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
# 根据预测结果判断交易策略
# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    if y_pred[i-len(dddate)+Longs] == 1:
        # 买入策略
        buy_price = row['今日开盘']
        buy_index = i
        buy_cishu=1
        profits.append(0)
        strategies.append('买进')
    else:
        # 卖出策略
        if buy_price is not None:
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)

ddate=df_selected

ddate['交易日期']=dddate['交易日期']
ddate['最近成交']=dddate['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']
# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-Optimal trading point and stock price')
# 显示折线图和散点图

plt.legend()
plt.show()
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
dd = ddate[['交易日期','策略']]
dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{nameT}总收益率为:", sum_B)


==> pic/Before_setting/____________________/____________SVM/SVMȫ���ļ�.py <==
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time
from sklearn import model_selection
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))
buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='SVM支持向量机算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   



# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################
        
  
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)
        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddate=df##后面画图还要用到日期，这里先保留在ddate里
            df = df.iloc[-Longs:]
            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
            dataL = data.set_index('交易日期')
            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data
            # 数据清洗
            df = df.drop_duplicates()  # 去重
            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
            df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
            # 将数据分为特征和标签；自变量因变量

            X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
            df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            y = df_scaled['涨跌幅']
            x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
            classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

            train(classifier, x_train, y_train)

            print_accuracy(classifier, x_train, y_train, x_test, y_test)


            X1=X.iloc[:366,:]
            grid_hat = classifier.predict(X1)
            Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
            # 将预测结果映射为策略
            df_scaled['策略'] = Grid_hat['策略']

            df_selected=[]
            dataV2= dataL.iloc[-366:, :].reset_index()
            df_selected= df_scaled.iloc[:366, :]
            df_selected.index=df_selected.index+len(dddate)-Longs
            df_selected['今日开盘']=dddate['今日开盘']



            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if grid_hat[i-len(dddate)+Longs] == 1:
                    # 买入策略
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 卖出策略
                    if buy_price is not None:
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')


            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B = df_selected['收益率'].sum()
            print(sum_B)
            sum_B_list.append(sum_B)
            return sum_B

        # 定义参数的可能取值范围###############################
        sum_B_list = []
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
        ########################################################
        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddate=df##后面画图还要用到日期，这里先保留在ddate里
        df = df.iloc[-Longs:]
        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
        dataL = data.set_index('交易日期')
        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data
        # 数据清洗
        df = df.drop_duplicates()  # 去重
        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
        df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
        # 将数据分为特征和标签；自变量因变量

        X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
        df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        y = df_scaled['涨跌幅']
        x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
        classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

        train(classifier, x_train, y_train)

        print_accuracy(classifier, x_train, y_train, x_test, y_test)


        X1=X.iloc[:366,:]
        grid_hat = classifier.predict(X1)
        Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
        # 将预测结果映射为策略
        df_scaled['策略'] = Grid_hat['策略']

        df_selected=[]
        dataV2= dataL.iloc[-366:, :].reset_index()
        df_selected= df_scaled.iloc[:366, :]
        df_selected.index=df_selected.index+len(dddate)-Longs
        df_selected['今日开盘']=dddate['今日开盘']



        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []
        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if grid_hat[i-len(dddate)+Longs] == 1:
                # 买入策略
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                # 卖出策略
                if buy_price is not None:
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)

        ddate=df_selected


        ddate['交易日期']=dddate['交易日期']
        ddate['最近成交']=dddate['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()

        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']
        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()
        df_selected = ddate[['交易日期','策略']]
        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{nameT}总收益率为:", sum_B)

        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{TEXTname}总收益率为:", sum_B)

        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(classifier.score(x_train, y_train))
        table2.append(classifier.score(x_test, y_test))



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2
        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')

all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'基于{SF}模型的各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()

# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/Before_setting/____________________/____________SVM/SVM�����ļ�.py <==
filepath='data/ST宜纸.xls'
filename='ST宜纸.xls'
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time
from sklearn import model_selection
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='SVM支持向量机算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
# ########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# # 打开Excel文件
# workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   


nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
nameT = translator.translate(nameT)
start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddate=df##后面画图还要用到日期，这里先保留在ddate里
    df = df.iloc[-Longs:]
    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
    dataL = data.set_index('交易日期')
    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data
    # 数据清洗
    df = df.drop_duplicates()  # 去重
    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
    df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
    # 将数据分为特征和标签；自变量因变量

    X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
    df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    y = df_scaled['涨跌幅']
    x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
    classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

    train(classifier, x_train, y_train)

    print_accuracy(classifier, x_train, y_train, x_test, y_test)


    X1=X.iloc[:366,:]
    grid_hat = classifier.predict(X1)
    Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
    # 将预测结果映射为策略
    df_scaled['策略'] = Grid_hat['策略']

    df_selected=[]
    dataV2= dataL.iloc[-366:, :].reset_index()
    df_selected= df_scaled.iloc[:366, :]
    df_selected.index=df_selected.index+len(dddate)-Longs
    df_selected['今日开盘']=dddate['今日开盘']



    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if grid_hat[i-len(dddate)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B = df_selected['收益率'].sum()
    print(sum_B)
    sum_B_list.append(sum_B)
    return sum_B

# 定义参数的可能取值范围###############################
sum_B_list = []
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
########################################################
Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddate=df##后面画图还要用到日期，这里先保留在ddate里
df = df.iloc[-Longs:]
# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
dataL = data.set_index('交易日期')
# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data
# 数据清洗
df = df.drop_duplicates()  # 去重
# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
# 将数据分为特征和标签；自变量因变量

X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
y = df_scaled['涨跌幅']
x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

train(classifier, x_train, y_train)

print_accuracy(classifier, x_train, y_train, x_test, y_test)


X1=X.iloc[:366,:]
grid_hat = classifier.predict(X1)
Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
# 将预测结果映射为策略
df_scaled['策略'] = Grid_hat['策略']

df_selected=[]
dataV2= dataL.iloc[-366:, :].reset_index()
df_selected= df_scaled.iloc[:366, :]
df_selected.index=df_selected.index+len(dddate)-Longs
df_selected['今日开盘']=dddate['今日开盘']



# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if grid_hat[i-len(dddate)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)

ddate=df_selected


ddate['交易日期']=dddate['交易日期']
ddate['最近成交']=dddate['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()

# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']
# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-Optimal trading point and stock price')
# 显示折线图和散点图

plt.legend()
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.show()

df_selected = ddate[['交易日期','策略']]
df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{nameT}总收益率为:", sum_B)

df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{TEXTname}总收益率为:", sum_B)

==> pic/Before_setting/____________________/__________________/���д������ӻ�.py <==
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
from translate import Translator
import time
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
# 设定收益率达到多少时买入/卖出
buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='逻辑回归模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   
  

# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################

 
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)

        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddata= df
            df = df.iloc[:Longs]


            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

            dataL = data.set_index('交易日期')

            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data

            # 数据清洗
            df = df.drop_duplicates()  # 去重

            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
            ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
            yuan=ddate
            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
            df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
            y = df_scaled['涨跌幅']


            # 读取预处理后的数据文件
            df = pd.read_csv(f'min/{nameT}-预处理.csv')

            # 将数据分成输入特征和标签
            X = df.drop('涨跌幅', axis=1)
            y = (df['涨跌幅'] > 0).astype(int)

            # 划分训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 定义损失函数，这里使用交叉熵##多用于二分类标签
            def loss_function(w, X, y):
                m, n = X.shape#将X的形状（shape）赋值给变量m和n
                theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
                y = y.values.reshape((m, 1))##真实值
                h = 1 / (1 + np.exp(-X @ theta))
                J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
                return J

            # 定义梯度函数
            def gradient(w, X, y):
                m, n = X.shape
                theta = w.reshape((n, 1))
                y = y.values.reshape((m, 1))
                h = 1 / (1 + np.exp(-X @ theta))
                grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                        #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
                return np.ravel(grad)

            # 初始权重
            w0 = np.zeros(X_train.shape[1])

            # 使用拟牛顿法调参，寻找最优权重
            result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
            theta = result.x.reshape((X_train.shape[1], 1))

            # 保存模型
            with open(f'min/{filename}model.pickle', 'wb') as f:
                pickle.dump(theta, f)

            # 加载模型
            with open(f'min/{filename}model.pickle', 'rb') as f:
                theta = pickle.load(f)


            X1=X.iloc[:366,:]

            y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
            df_scaled['策略'] = y_pred
            df_selected= df_scaled.iloc[:366, :]
            df_selected.index=df_selected.index+len(dddata)-len(df_selected)
            df_selected['今日开盘']=dddata['今日开盘']
            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []
            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                    # 买入策略
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 卖出策略
                    if buy_price is not None:
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B = df_selected['收益率'].sum()
            sum_B_list.append(sum_B)
            return sum_B



        sum_B_list = []


        # 定义参数的可能取值范围
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
                

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddata= df
        df = df.iloc[:Longs]


        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

        dataL = data.set_index('交易日期')

        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data

        # 数据清洗
        df = df.drop_duplicates()  # 去重

        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
        ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
        yuan=ddate
        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
        df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
        y = df_scaled['涨跌幅']


        # 读取预处理后的数据文件
        df = pd.read_csv(f'min/{nameT}-预处理.csv')

        # 将数据分成输入特征和标签
        X = df.drop('涨跌幅', axis=1)
        y = (df['涨跌幅'] > 0).astype(int)

        # 划分训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 定义损失函数，这里使用交叉熵##多用于二分类标签
        def loss_function(w, X, y):
            m, n = X.shape#将X的形状（shape）赋值给变量m和n
            theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
            y = y.values.reshape((m, 1))##真实值
            h = 1 / (1 + np.exp(-X @ theta))
            J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
            return J

        # 定义梯度函数
        def gradient(w, X, y):
            m, n = X.shape
            theta = w.reshape((n, 1))
            y = y.values.reshape((m, 1))
            h = 1 / (1 + np.exp(-X @ theta))
            grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                    #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
            return np.ravel(grad)

        # 初始权重
        w0 = np.zeros(X_train.shape[1])

        # 使用拟牛顿法调参，寻找最优权重
        result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
        theta = result.x.reshape((X_train.shape[1], 1))

        # 保存模型
        with open(f'min/{filename}model.pickle', 'wb') as f:
            pickle.dump(theta, f)

        # 加载模型
        with open(f'min/{filename}model.pickle', 'rb') as f:
            theta = pickle.load(f)

        # 计算训练集和测试集的准确性、精度和召回率
        y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
        y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

        train_accuracy = accuracy_score(y_train, y_train_pred)
        test_accuracy = accuracy_score(y_test, y_test_pred)

        train_precision = precision_score(y_train, y_train_pred)
        test_precision = precision_score(y_test, y_test_pred)

        train_recall = recall_score(y_train, y_train_pred)
        test_recall = recall_score(y_test, y_test_pred)

        print("训练集准确率:", train_accuracy)
        print("测试集准确率:", test_accuracy)

        print("训练集精度:", train_precision)
        print("测试集精度:", test_precision)

        print("训练集召回率:", train_recall)
        print("测试集召回率:", test_recall)


        # 生成混淆矩阵
        train_cm = confusion_matrix(y_train, y_train_pred)
        test_cm = confusion_matrix(y_test, y_test_pred)

        # 绘制热力图
        plt.figure(figsize=(12, 6))
        plt.subplot(1, 2, 1)
        sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Train Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')

        plt.subplot(1, 2, 2)
        sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Test Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')
        plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
        plt.show()
        #这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
        # 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
        # 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
        # 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
        # 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
        ###########################################################测试

        X1=X.iloc[:366,:]

        y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
        df_scaled['策略'] = y_pred
        df_selected= df_scaled.iloc[:366, :]
        df_selected.index=df_selected.index+len(dddata)-len(df_selected)
        df_selected['今日开盘']=dddata['今日开盘']




        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                # 买入策略
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                # 卖出策略
                if buy_price is not None:
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)



        ddate=df_selected

        ddate['交易日期']=dddata['交易日期']
        ddate['最近成交']=dddata['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']


        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()


        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{TEXTname}总收益率为:", sum_B)

        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_accuracy)
        table2.append(test_accuracy)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2


        
        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'base {SF} 模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/Before_setting/____________________/__________________/����һֻ��Ʊ�Ĵ���.py <==
filepath='data/征和工业.xls'
filename='征和工业.xls'
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########

# 设定收益率大于到多少时持续买入/收益率小于到多少时果断卖出
buy_threshold =0.08
sell_threshold =0.05
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
row_index2 = ['total time', 'total revenue', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

####以下可以嵌入大模型中   

nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]

start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddata= df
    df = df.iloc[:Longs]


    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

    dataL = data.set_index('交易日期')

    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data

    # 数据清洗
    df = df.drop_duplicates()  # 去重

    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
    ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
    yuan=ddate
    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
    df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
    y = df_scaled['涨跌幅']


    # 读取预处理后的数据文件
    df = pd.read_csv(f'min/{nameT}-预处理.csv')

    # 将数据分成输入特征和标签
    X = df.drop('涨跌幅', axis=1)
    y = (df['涨跌幅'] > 0).astype(int)

    # 划分训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 定义损失函数，这里使用交叉熵##多用于二分类标签
    def loss_function(w, X, y):
        m, n = X.shape#将X的形状（shape）赋值给变量m和n
        theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
        y = y.values.reshape((m, 1))##真实值
        h = 1 / (1 + np.exp(-X @ theta))
        J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
        return J

    # 定义梯度函数
    def gradient(w, X, y):
        m, n = X.shape
        theta = w.reshape((n, 1))
        y = y.values.reshape((m, 1))
        h = 1 / (1 + np.exp(-X @ theta))
        grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
        return np.ravel(grad)

    # 初始权重
    w0 = np.zeros(X_train.shape[1])

    # 使用拟牛顿法调参，寻找最优权重
    result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
    theta = result.x.reshape((X_train.shape[1], 1))

    # 保存模型
    with open(f'min/{filename}model.pickle', 'wb') as f:
        pickle.dump(theta, f)

    # 加载模型
    with open(f'min/{filename}model.pickle', 'rb') as f:
        theta = pickle.load(f)

    # 计算训练集和测试集的准确性、精度和召回率
    y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
    y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

    # 生成混淆矩阵
    train_cm = confusion_matrix(y_train, y_train_pred)
    test_cm = confusion_matrix(y_test, y_test_pred)

    # 读取Excel文件
    df = pd.read_excel(TEXTname)
    df_selected=[]
    # 选择特定的列
    df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

    df_selected=df_selected.drop('涨跌幅',axis=1)
    df_selected = df_selected.iloc[:366, :]


    y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


    df_selected.index=df_selected.index+len(dddata)-Longs
    df_selected['今日开盘']=dddata['今日开盘']




    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if y_pred[0][i-len(dddata)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B = df_selected['收益率'].sum()
    sum_B_list.append(sum_B)
    return sum_B



sum_B_list = []


# 定义参数的可能取值范围
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
        

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddata= df
df = df.iloc[:Longs]


# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

dataL = data.set_index('交易日期')

# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data

# 数据清洗
df = df.drop_duplicates()  # 去重

# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
yuan=ddate
# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
y = df_scaled['涨跌幅']


# 读取预处理后的数据文件
df = pd.read_csv(f'min/{nameT}-预处理.csv')

# 将数据分成输入特征和标签
X = df.drop('涨跌幅', axis=1)
y = (df['涨跌幅'] > 0).astype(int)

# 划分训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 定义损失函数，这里使用交叉熵##多用于二分类标签
def loss_function(w, X, y):
    m, n = X.shape#将X的形状（shape）赋值给变量m和n
    theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
    y = y.values.reshape((m, 1))##真实值
    h = 1 / (1 + np.exp(-X @ theta))
    J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
    return J

# 定义梯度函数
def gradient(w, X, y):
    m, n = X.shape
    theta = w.reshape((n, 1))
    y = y.values.reshape((m, 1))
    h = 1 / (1 + np.exp(-X @ theta))
    grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                            #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
    return np.ravel(grad)

# 初始权重
w0 = np.zeros(X_train.shape[1])

# 使用拟牛顿法调参，寻找最优权重
result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
theta = result.x.reshape((X_train.shape[1], 1))

# 保存模型
with open(f'min/{filename}model.pickle', 'wb') as f:
    pickle.dump(theta, f)

# 加载模型
with open(f'min/{filename}model.pickle', 'rb') as f:
    theta = pickle.load(f)

# 计算训练集和测试集的准确性、精度和召回率
y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

train_accuracy = accuracy_score(y_train, y_train_pred)
test_accuracy = accuracy_score(y_test, y_test_pred)

train_precision = precision_score(y_train, y_train_pred)
test_precision = precision_score(y_test, y_test_pred)

train_recall = recall_score(y_train, y_train_pred)
test_recall = recall_score(y_test, y_test_pred)

print("训练集准确率:", train_accuracy)
print("测试集准确率:", test_accuracy)

print("训练集精度:", train_precision)
print("测试集精度:", test_precision)

print("训练集召回率:", train_recall)
print("测试集召回率:", test_recall)


# 生成混淆矩阵
train_cm = confusion_matrix(y_train, y_train_pred)
test_cm = confusion_matrix(y_test, y_test_pred)

# 绘制热力图
plt.figure(figsize=(12, 6))
plt.subplot(1, 2, 1)
sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Train Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')

plt.subplot(1, 2, 2)
sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Test Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')
plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
plt.show()
#这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
# 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
# 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
# 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
# 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
###########################################################测试

# 读取Excel文件
df = pd.read_excel(TEXTname)
df_selected=[]
# 选择特定的列
df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

df_selected=df_selected.drop('涨跌幅',axis=1)
df_selected = df_selected.iloc[:366, :]


y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


df_selected.index=df_selected.index+len(dddata)-Longs
df_selected['今日开盘']=dddata['今日开盘']




# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if y_pred[0][i-len(dddata)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)



ddate=df_selected

ddate['交易日期']=dddata['交易日期']
ddate['最近成交']=dddata['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']


# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='股价')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='买入')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='卖出')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-最优交易点与股票价格')
# 显示折线图和散点图
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.legend()
plt.show()


df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{TEXTname}总收益率为:", sum_B)

end_time = time.time()
elapsed_time = end_time - start_time


# 将table作为一列添加到DataFrame中
table1_data[f'{nameT}'] = sum_B_list




table2.append(elapsed_time)
table2.append(sum_B)
table2.append(train_accuracy)
table2.append(test_accuracy)



# 将table作为一列添加到DataFrame中
table2_data[f'{nameT}'] = table2

==> pic/Before_setting/��ȡ.py <==
import os
import pandas as pd

# 定义函数来获取一个文件夹中所有不带中文的文件的带后缀的文件名
def get_filenames_without_chinese(folder_path):
    filenames = []
    for filename in os.listdir(folder_path):
        if not any('\u4e00' <= char <= '\u9fff' for char in filename):
            filenames.append(filename)
    return filenames

# 指定包含PNG文件的文件夹路径
log_path = "./log/"
svm_path = "./SVM/"
fcnn_path = "./FCNN/"

# 获取三个文件夹中的所有不带中文的文件的带后缀的文件名
log_filenames = get_filenames_without_chinese(log_path)
svm_filenames = get_filenames_without_chinese(svm_path)
fcnn_filenames = get_filenames_without_chinese(fcnn_path)

# 将文件名存储为 Pandas DataFrame
df = pd.DataFrame({'log': log_filenames, 'svm': svm_filenames, 'fcnn': fcnn_filenames})

# 将 DataFrame 存储为 CSV 文件
df.to_csv('filenames.csv', index=False)


==> pic/Before_setting/����.py <==
import os
from translate import Translator
import shutil

# 创建一个翻译器对象
translator = Translator(from_lang='zh', to_lang='en')



# # 指定包含PNG文件的文件夹路径
# folder_path = "./SVM/"
# # 遍历文件夹中的所有文件
# for filename in os.listdir(folder_path):
#     # 获取文件的扩展名
#     _, ext = os.path.splitext(filename)
#     # 如果文件是PNG格式
#     if ext.lower() == ".png":
#         # 将文件名翻译为英文并替换空格为下划线
#         translated_name = translator.translate(filename).replace(" ", "_")
#         # 构造翻译后的文件路径
#         translated_path = os.path.join(folder_path, f'SVM-{translated_name}')
#         # 复制PNG文件并重命名为翻译后的文件名
#         shutil.copy(os.path.join(folder_path, filename), translated_path)
# # 指定包含PNG文件的文件夹路径



folder_path = "./FCNN/"
# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 获取文件的扩展名
    _, ext = os.path.splitext(filename)
    # 如果文件是PNG格式
    if ext.lower() == ".png":
        # 将文件名翻译为英文并替换空格为下划线
        translated_name = translator.translate(filename).replace(" ", "_")
        # 构造翻译后的文件路径
        translated_path = os.path.join(folder_path, f'SVM-{translated_name}')
        # 复制PNG文件并重命名为翻译后的文件名
        shutil.copy(os.path.join(folder_path, filename), translated_path)
# 指定包含PNG文件的文件夹路径



folder_path = "./log/"
# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 获取文件的扩展名
    _, ext = os.path.splitext(filename)
    # 如果文件是PNG格式
    if ext.lower() == ".png":
        # 将文件名翻译为英文并替换空格为下划线
        translated_name = translator.translate(filename).replace(" ", "_")
        # 构造翻译后的文件路径
        translated_path = os.path.join(folder_path, f'SVM-{translated_name}')
        # 复制PNG文件并重命名为翻译后的文件名
        shutil.copy(os.path.join(folder_path, filename), translated_path)


==> pic/Before_setting/���������д���(Ӣ��)/δ�趨��ֵ��FCNN/CNN�����ļ� .py <==
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

buy_threshold =0.08
sell_threshold =0.05

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='FCNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   



# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################
        
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)
        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddate=df##后面画图还要用到日期，这里先保留在ddate里
            df = df.iloc[-Longs:]
            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
            dataL = data.set_index('交易日期')
            dataV= data
            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data
            # 数据清洗
            df = df.drop_duplicates()  # 去重
            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])
            y = df_scaled[['涨跌幅']]

            # 将数据分为训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 构建CNN模型
            model = keras.Sequential([
                layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
                layers.Dense(64, activation='relu'),
                layers.Dense(1)
            ])
            model.compile(loss='mean_squared_error', optimizer='adam')

            # 训练模型
            model.fit(X_train, y_train, epochs=100, validation_split=0.2)

            X1=X.iloc[:366,:]
            y_pred = model.predict(X1)
            yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

            # RR=r2_score(y, y_pred)##R平方值
            # print(f'R平方值={RR}')
            # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


            y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            dataV2= dataV.iloc[-366:, :]
            df_selected= df_scaled.iloc[:366, :]

            df_selected.index=df_selected.index+len(dddate)-Longs
            df_selected['今日开盘']=dataV2['今日开盘']

            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []

            # 遍历选定的时间段内的每一天
            # 根据预测结果判断交易策略
            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                if y_pred[i-len(dddate)+Longs] == 1:
                    # 买入策略
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 卖出策略
                    if buy_price is not None:
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B1 = df_selected['收益率'].sum()

            sum_B_list.append(float(sum_B1))
            return sum_B1

        sum_B_list = []
        # 定义参数的可能取值范围###############################
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
        ########################################################

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddate=df##后面画图还要用到日期，这里先保留在ddate里
        df = df.iloc[-Longs:]
        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
        dataL = data.set_index('交易日期')
        dataV= data
        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data
        # 数据清洗
        df = df.drop_duplicates()  # 去重
        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])
        y = df_scaled[['涨跌幅']]

        # 将数据分为训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 构建CNN模型
        model = keras.Sequential([
            layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
            layers.Dense(64, activation='relu'),
            layers.Dense(1)
        ])
        model.compile(loss='mean_squared_error', optimizer='adam')

        # 训练模型
        model.fit(X_train, y_train, epochs=100, validation_split=0.2)
        # 在训练集和测试集上预测结果###########训练完成
        y_train_pred = model.predict(X_train)
        y_test_pred = model.predict(X_test)

        # 将预测结果映射为二分类结果（涨或跌）
        y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
        y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
        y_train_binary = np.where(y_train > 0, 1, 0)
        y_test_binary = np.where(y_test > 0, 1, 0)
        # 计算并输出准确率
        train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
        test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
        print("Train accuracy:", train_acc)
        print("Test accuracy:", test_acc)


        X1=X.iloc[:366,:]
        y_pred = model.predict(X1)
        yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

        # RR=r2_score(y, y_pred)##R平方值
        # print(f'R平方值={RR}')
        # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


        y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        dataV2= dataV.iloc[-366:, :]
        df_selected= df_scaled.iloc[:366, :]

        df_selected.index=df_selected.index+len(dddate)-Longs
        df_selected['今日开盘']=dataV2['今日开盘']

        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        # 遍历选定的时间段内的每一天
        # 根据预测结果判断交易策略
        # 遍历选定的时间段内的每一天
        for i, row in df_selected.iterrows():
            if y_pred[i-len(dddate)+Longs] == 1:
                # 买入策略
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                # 卖出策略
                if buy_price is not None:
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)

        ddate=df_selected

        ddate['交易日期']=dddate['交易日期']
        ddate['最近成交']=dddate['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']
        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.legend()
        plt.show()
        dd = ddate[['交易日期','策略']]
        dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{nameT}总收益率为:", sum_B)



        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_acc)
        table2.append(test_acc)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2

        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'基于{SF}模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')
# 创建一个Styler对象

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/Before_setting/���������д���(Ӣ��)/δ�趨��ֵ��FCNN/CNN�����ļ�.py <==
filepath='data/方大化工.xls'
filename='方大化工.xls'
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import tensorflow as tf
from tensorflow import keras
from tensorflow.keras import layers
from sklearn import model_selection
from sklearn.metrics import r2_score
import time


buy_threshold =0.08
sell_threshold =0.05
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='CNN神经网络'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
# ########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# # 打开Excel文件
# workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
nameT = translator.translate(nameT)
start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddate=df##后面画图还要用到日期，这里先保留在ddate里
    df = df.iloc[-Longs:]
    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
    dataL = data.set_index('交易日期')
    dataV= data
    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data
    # 数据清洗
    df = df.drop_duplicates()  # 去重
    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])
    y = df_scaled[['涨跌幅']]

    # 将数据分为训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 构建CNN模型
    model = keras.Sequential([
        layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
        layers.Dense(64, activation='relu'),
        layers.Dense(1)
    ])
    model.compile(loss='mean_squared_error', optimizer='adam')

    # 训练模型
    model.fit(X_train, y_train, epochs=100, validation_split=0.2)

    X1=X.iloc[:366,:]
    y_pred = model.predict(X1)
    yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

    # RR=r2_score(y, y_pred)##R平方值
    # print(f'R平方值={RR}')
    # history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


    y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    dataV2= dataV.iloc[-366:, :]
    df_selected= df_scaled.iloc[:366, :]

    df_selected.index=df_selected.index+len(dddate)-Longs
    df_selected['今日开盘']=dataV2['今日开盘']

    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    # 根据预测结果判断交易策略
    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        if y_pred[i-len(dddate)+Longs] == 1:
            # 买入策略
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            # 卖出策略
            if buy_price is not None:
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B1 = df_selected['收益率'].sum()

    sum_B_list.append(float(sum_B1))
    return sum_B1

sum_B_list = []
# 定义参数的可能取值范围###############################
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
########################################################

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddate=df##后面画图还要用到日期，这里先保留在ddate里
df = df.iloc[-Longs:]
# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
dataL = data.set_index('交易日期')
dataV= data
# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data
# 数据清洗
df = df.drop_duplicates()  # 去重
# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])
y = df_scaled[['涨跌幅']]

# 将数据分为训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 构建CNN模型
model = keras.Sequential([
    layers.Dense(64, activation='relu', input_shape=[X_train.shape[1]]),
    layers.Dense(64, activation='relu'),
    layers.Dense(1)
])
model.compile(loss='mean_squared_error', optimizer='adam')

# 训练模型
model.fit(X_train, y_train, epochs=100, validation_split=0.2)
# 在训练集和测试集上预测结果###########训练完成
y_train_pred = model.predict(X_train)
y_test_pred = model.predict(X_test)

# 将预测结果映射为二分类结果（涨或跌）
y_train_pred_binary = np.where(y_train_pred > 0, 1, 0)
y_test_pred_binary = np.where(y_test_pred > 0, 1, 0)
y_train_binary = np.where(y_train > 0, 1, 0)
y_test_binary = np.where(y_test > 0, 1, 0)
# 计算并输出准确率
train_acc = accuracy_score(y_train_binary, y_train_pred_binary)
test_acc = accuracy_score(y_test_binary, y_test_pred_binary)
print("Train accuracy:", train_acc)
print("Test accuracy:", test_acc)


X1=X.iloc[:366,:]
y_pred = model.predict(X1)
yy = pd.DataFrame(y_pred, columns=[ '涨跌幅'])

# RR=r2_score(y, y_pred)##R平方值
# print(f'R平方值={RR}')
# history = model.fit(X_train, y_train, epochs=10, batch_size=32, validation_split=0.2)


y_pred=yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
df_scaled['策略'] = yy[ '涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
dataV2= dataV.iloc[-366:, :]
df_selected= df_scaled.iloc[:366, :]

df_selected.index=df_selected.index+len(dddate)-Longs
df_selected['今日开盘']=dataV2['今日开盘']

# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
# 根据预测结果判断交易策略
# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    if y_pred[i-len(dddate)+Longs] == 1:
        # 买入策略
        buy_price = row['今日开盘']
        buy_index = i
        buy_cishu=1
        profits.append(0)
        strategies.append('买进')
    else:
        # 卖出策略
        if buy_price is not None:
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)

ddate=df_selected

ddate['交易日期']=dddate['交易日期']
ddate['最近成交']=dddate['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()
# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']
# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-Optimal trading point and stock price')
# 显示折线图和散点图

plt.legend()
plt.show()
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
dd = ddate[['交易日期','策略']]
dd.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{nameT}总收益率为:", sum_B)


==> pic/Before_setting/���������д���(Ӣ��)/δ�趨��ֵ��SVM/SVMȫ���ļ�.py <==
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time
from sklearn import model_selection
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))
buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='SVM支持向量机算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   



# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################
        
  
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)
        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddate=df##后面画图还要用到日期，这里先保留在ddate里
            df = df.iloc[-Longs:]
            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
            dataL = data.set_index('交易日期')
            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data
            # 数据清洗
            df = df.drop_duplicates()  # 去重
            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
            df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
            # 将数据分为特征和标签；自变量因变量

            X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
            df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
            y = df_scaled['涨跌幅']
            x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
            classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

            train(classifier, x_train, y_train)

            print_accuracy(classifier, x_train, y_train, x_test, y_test)


            X1=X.iloc[:366,:]
            grid_hat = classifier.predict(X1)
            Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
            # 将预测结果映射为策略
            df_scaled['策略'] = Grid_hat['策略']

            df_selected=[]
            dataV2= dataL.iloc[-366:, :].reset_index()
            df_selected= df_scaled.iloc[:366, :]
            df_selected.index=df_selected.index+len(dddate)-Longs
            df_selected['今日开盘']=dddate['今日开盘']



            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if grid_hat[i-len(dddate)+Longs] == 1:
                    # 买入策略
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 卖出策略
                    if buy_price is not None:
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')


            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B = df_selected['收益率'].sum()
            print(sum_B)
            sum_B_list.append(sum_B)
            return sum_B

        # 定义参数的可能取值范围###############################
        sum_B_list = []
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
        ########################################################
        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddate=df##后面画图还要用到日期，这里先保留在ddate里
        df = df.iloc[-Longs:]
        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
        dataL = data.set_index('交易日期')
        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data
        # 数据清洗
        df = df.drop_duplicates()  # 去重
        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
        df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
        # 将数据分为特征和标签；自变量因变量

        X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
        df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
        y = df_scaled['涨跌幅']
        x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
        classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

        train(classifier, x_train, y_train)

        print_accuracy(classifier, x_train, y_train, x_test, y_test)


        X1=X.iloc[:366,:]
        grid_hat = classifier.predict(X1)
        Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
        # 将预测结果映射为策略
        df_scaled['策略'] = Grid_hat['策略']

        df_selected=[]
        dataV2= dataL.iloc[-366:, :].reset_index()
        df_selected= df_scaled.iloc[:366, :]
        df_selected.index=df_selected.index+len(dddate)-Longs
        df_selected['今日开盘']=dddate['今日开盘']



        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []
        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if grid_hat[i-len(dddate)+Longs] == 1:
                # 买入策略
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                # 卖出策略
                if buy_price is not None:
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)

        ddate=df_selected


        ddate['交易日期']=dddate['交易日期']
        ddate['最近成交']=dddate['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()

        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']
        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()
        df_selected = ddate[['交易日期','策略']]
        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{nameT}总收益率为:", sum_B)

        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{TEXTname}总收益率为:", sum_B)

        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(classifier.score(x_train, y_train))
        table2.append(classifier.score(x_test, y_test))



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2
        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')

all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'基于{SF}模型的各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()

# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/Before_setting/���������д���(Ӣ��)/δ�趨��ֵ��SVM/SVM�����ļ�.py <==
filepath='data/ST宜纸.xls'
filename='ST宜纸.xls'
import openpyxl
from sklearn import svm
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
from translate import Translator
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time
from sklearn import model_selection
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
def train(model, x_train, y_train):
    model.fit(x_train, y_train.ravel())
def print_accuracy(model, x_train, y_train, x_test, y_test):
    print('SVM-输出训练集的准确率为:', model.score(x_train, y_train))
    print("SVM-输出测试集的准确率为:", model.score(x_test, y_test))
    # 原始结果与预测结果进行对比
    show_accuracy(model.predict(x_train), y_train, 'traing data')
    show_accuracy(model.predict(x_test), y_test, 'testing data')
    # 计算决策函数的值
    print('decision_function:\n', model.decision_function(x_train))

def show_accuracy(a, b, tip):
    acc = (a.ravel() == b.ravel())
    print("%s Accuracy:%.3f" % (tip, np.mean(acc)))

buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='SVM支持向量机算法模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)
# ########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# # 打开Excel文件
# workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   


nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
nameT = translator.translate(nameT)
start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddate=df##后面画图还要用到日期，这里先保留在ddate里
    df = df.iloc[-Longs:]
    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
    dataL = data.set_index('交易日期')
    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data
    # 数据清洗
    df = df.drop_duplicates()  # 去重
    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
    df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
    # 将数据分为特征和标签；自变量因变量

    X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
    df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
    y = df_scaled['涨跌幅']
    x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
    classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

    train(classifier, x_train, y_train)

    print_accuracy(classifier, x_train, y_train, x_test, y_test)


    X1=X.iloc[:366,:]
    grid_hat = classifier.predict(X1)
    Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
    # 将预测结果映射为策略
    df_scaled['策略'] = Grid_hat['策略']

    df_selected=[]
    dataV2= dataL.iloc[-366:, :].reset_index()
    df_selected= df_scaled.iloc[:366, :]
    df_selected.index=df_selected.index+len(dddate)-Longs
    df_selected['今日开盘']=dddate['今日开盘']



    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if grid_hat[i-len(dddate)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B = df_selected['收益率'].sum()
    print(sum_B)
    sum_B_list.append(sum_B)
    return sum_B

# 定义参数的可能取值范围###############################
sum_B_list = []
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
########################################################
Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddate=df##后面画图还要用到日期，这里先保留在ddate里
df = df.iloc[-Longs:]
# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]
dataL = data.set_index('交易日期')
# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data
# 数据清洗
df = df.drop_duplicates()  # 去重
# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值
# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据
# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅

# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  
# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果
# 将数据分为特征和标签；自变量因变量

X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
df_scaled['涨跌幅'] = df_scaled['涨跌幅'].apply(lambda x: 1 if x > 0 else 0)
y = df_scaled['涨跌幅']
x_train, x_test, y_train, y_test = model_selection.train_test_split(X, y, random_state=1, test_size=0.3)
classifier = svm.SVC(kernel='rbf', gamma=0.1, decision_function_shape='ovo', C=0.8)

train(classifier, x_train, y_train)

print_accuracy(classifier, x_train, y_train, x_test, y_test)


X1=X.iloc[:366,:]
grid_hat = classifier.predict(X1)
Grid_hat = pd.DataFrame(grid_hat, columns=['策略'])
# 将预测结果映射为策略
df_scaled['策略'] = Grid_hat['策略']

df_selected=[]
dataV2= dataL.iloc[-366:, :].reset_index()
df_selected= df_scaled.iloc[:366, :]
df_selected.index=df_selected.index+len(dddate)-Longs
df_selected['今日开盘']=dddate['今日开盘']



# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if grid_hat[i-len(dddate)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)

ddate=df_selected


ddate['交易日期']=dddate['交易日期']
ddate['最近成交']=dddate['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()

# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']
# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-Optimal trading point and stock price')
# 显示折线图和散点图

plt.legend()
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.show()

df_selected = ddate[['交易日期','策略']]
df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{nameT}总收益率为:", sum_B)

df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{TEXTname}总收益率为:", sum_B)

==> pic/Before_setting/���������д���(Ӣ��)/δ�趨��ֵ����ţ��/���д������ӻ�.py <==
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
from translate import Translator
import time
if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
# 设定收益率达到多少时买入/卖出
buy_threshold =0.08
sell_threshold =0.05
#'交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元'
# 设置相对路径
data_path = "./data"              ###股票十年历史数据所在文件夹
max_longs = 2000                    ####总日期长度
SF='逻辑回归模型'
translator = Translator(from_lang='zh', to_lang='en')
SF = translator.translate(SF)
# 创建空DataFrame来存储所有表格的数据
all_data = pd.DataFrame()
row_index2 = ['total time(s)', 'total revenue(%)', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# 遍历每个工作表
for sheet_name in workbook.sheet_names():
    # 选择工作表
    sheet = workbook.sheet_by_name(sheet_name)
    # 创建一个新的Excel文件
    new_workbook = openpyxl.Workbook()

    # 选择新的工作表，并将数据复制到该工作表中
    new_sheet = new_workbook.active
    new_sheet.title = sheet_name
    for row in range(sheet.nrows):
        for col in range(sheet.ncols):
            # 检查是否为“交易日期”列
            if sheet.cell_value(0, col) == "交易日期":
                # 如果是，则将单元格格式设置为日期时间格式
                cell = new_sheet.cell(row=row+1, column=col+1)
                cell.value = sheet.cell_value(row, col)
                cell.number_format = "yyyy/m/d h:mm:ss"
            else:
                # 如果不是，则直接复制单元格的值
                new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
    # 获取“证券简称”列第一个数据
    security_name = sheet.cell_value(1, 1)

    # 去除文件名中的非法字符
    for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
        security_name = security_name.replace(char, "")

    # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
    new_workbook.save(os.path.join("data", f"{security_name}.xls"))

    # # 将工作表保存到新的Excel文件中
    # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
##########################################################################################   
  

# 遍历"data"文件夹中的所有文件
for filename in os.listdir(data_path):
    if filename == "股票十年历史数据.xls":
       # 如果文件名是"股票十年历史数据.xls"，则跳过该文件
        continue
    if filename.endswith(".xls"):
        filepath = os.path.join(data_path, filename)
        # 读取表格数据
        df = pd.read_excel(filepath)#####################################

 
        nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]
        nameT = translator.translate(nameT)

        start_time = time.time()
        time_list = []
        remark_list = []
        table2=[]
        def ff(longg):
            Longs=longg
            name=filepath
            TEXTname=name
            # 读取 XLS 文件
            df = pd.read_excel(name)
            dddata= df
            df = df.iloc[:Longs]


            # 选择需要的列并创建新的DataFrame
            data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

            dataL = data.set_index('交易日期')

            # 重新命名列
            data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
            df=data

            # 数据清洗
            df = df.drop_duplicates()  # 去重

            # 缺失值处理
            df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

            # 异常值处理
            df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

            # 特征工程
            df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
            ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
            yuan=ddate
            # 删除无用的特征
            df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

            # 数据标准化z = (x - u) / s：均值归零，方差化1
            scaler = StandardScaler()
            df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
            df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

            # 将数据分为特征和标签；自变量因变量
            X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
            y = df_scaled['涨跌幅']


            # 读取预处理后的数据文件
            df = pd.read_csv(f'min/{nameT}-预处理.csv')

            # 将数据分成输入特征和标签
            X = df.drop('涨跌幅', axis=1)
            y = (df['涨跌幅'] > 0).astype(int)

            # 划分训练集和测试集
            X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

            # 定义损失函数，这里使用交叉熵##多用于二分类标签
            def loss_function(w, X, y):
                m, n = X.shape#将X的形状（shape）赋值给变量m和n
                theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
                y = y.values.reshape((m, 1))##真实值
                h = 1 / (1 + np.exp(-X @ theta))
                J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
                return J

            # 定义梯度函数
            def gradient(w, X, y):
                m, n = X.shape
                theta = w.reshape((n, 1))
                y = y.values.reshape((m, 1))
                h = 1 / (1 + np.exp(-X @ theta))
                grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                        #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
                return np.ravel(grad)

            # 初始权重
            w0 = np.zeros(X_train.shape[1])

            # 使用拟牛顿法调参，寻找最优权重
            result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
            theta = result.x.reshape((X_train.shape[1], 1))

            # 保存模型
            with open(f'min/{filename}model.pickle', 'wb') as f:
                pickle.dump(theta, f)

            # 加载模型
            with open(f'min/{filename}model.pickle', 'rb') as f:
                theta = pickle.load(f)


            X1=X.iloc[:366,:]

            y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
            df_scaled['策略'] = y_pred
            df_selected= df_scaled.iloc[:366, :]
            df_selected.index=df_selected.index+len(dddata)-len(df_selected)
            df_selected['今日开盘']=dddata['今日开盘']
            # 初始化买入价格和买入索引
            buy_price = None
            buy_index = None

            # 初始化收益率和策略列表
            profits = []
            strategies = []
            # 遍历选定的时间段内的每一天
            for i, row in df_selected.iterrows():
                # 根据预测结果判断交易策略
                if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                    # 买入策略
                    buy_price = row['今日开盘']
                    buy_index = i
                    buy_cishu=1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 卖出策略
                    if buy_price is not None:
                            profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                            profits.append(profit)
                            strategies.append('卖出')
                            buy_price=None
                            buy_cishu=0
                    else:
                            # 如果当前没有持仓，就继续观望
                            profits.append(0)
                            strategies.append('持有')



            # 将收益率和策略列表添加到数据框中
            df_selected['收益率'] = profits
            df_selected['策略'] = strategies
            sum_B = df_selected['收益率'].sum()
            sum_B_list.append(sum_B)
            return sum_B



        sum_B_list = []


        # 定义参数的可能取值范围
        min_longs = 1
        max_longs = 1800
        Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

        # 初始化最大输出和对应的参数值
        max_mean = -np.inf
        best_Longs = None

        # 遍历所有可能的参数值
        for Longs in Longs_range:
            # 计算当前参数值对应的输出
            output = ff(Longs)
            
            # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
            if output > max_mean:
                max_mean = output
                best_Longs = Longs
                

        Longs=best_Longs
        name=filepath
        TEXTname=name
        # 读取 XLS 文件
        df = pd.read_excel(name)
        dddata= df
        df = df.iloc[:Longs]


        # 选择需要的列并创建新的DataFrame
        data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

        dataL = data.set_index('交易日期')

        # 重新命名列
        data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
        df=data

        # 数据清洗
        df = df.drop_duplicates()  # 去重

        # 缺失值处理
        df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

        # 异常值处理
        df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

        # 特征工程
        df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
        ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
        yuan=ddate
        # 删除无用的特征
        df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

        # 数据标准化z = (x - u) / s：均值归零，方差化1
        scaler = StandardScaler()
        df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
        df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

        # 将数据分为特征和标签；自变量因变量
        X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
        y = df_scaled['涨跌幅']


        # 读取预处理后的数据文件
        df = pd.read_csv(f'min/{nameT}-预处理.csv')

        # 将数据分成输入特征和标签
        X = df.drop('涨跌幅', axis=1)
        y = (df['涨跌幅'] > 0).astype(int)

        # 划分训练集和测试集
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

        # 定义损失函数，这里使用交叉熵##多用于二分类标签
        def loss_function(w, X, y):
            m, n = X.shape#将X的形状（shape）赋值给变量m和n
            theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
            y = y.values.reshape((m, 1))##真实值
            h = 1 / (1 + np.exp(-X @ theta))
            J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
            return J

        # 定义梯度函数
        def gradient(w, X, y):
            m, n = X.shape
            theta = w.reshape((n, 1))
            y = y.values.reshape((m, 1))
            h = 1 / (1 + np.exp(-X @ theta))
            grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                    #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
            return np.ravel(grad)

        # 初始权重
        w0 = np.zeros(X_train.shape[1])

        # 使用拟牛顿法调参，寻找最优权重
        result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
        theta = result.x.reshape((X_train.shape[1], 1))

        # 保存模型
        with open(f'min/{filename}model.pickle', 'wb') as f:
            pickle.dump(theta, f)

        # 加载模型
        with open(f'min/{filename}model.pickle', 'rb') as f:
            theta = pickle.load(f)

        # 计算训练集和测试集的准确性、精度和召回率
        y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
        y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

        train_accuracy = accuracy_score(y_train, y_train_pred)
        test_accuracy = accuracy_score(y_test, y_test_pred)

        train_precision = precision_score(y_train, y_train_pred)
        test_precision = precision_score(y_test, y_test_pred)

        train_recall = recall_score(y_train, y_train_pred)
        test_recall = recall_score(y_test, y_test_pred)

        print("训练集准确率:", train_accuracy)
        print("测试集准确率:", test_accuracy)

        print("训练集精度:", train_precision)
        print("测试集精度:", test_precision)

        print("训练集召回率:", train_recall)
        print("测试集召回率:", test_recall)


        # 生成混淆矩阵
        train_cm = confusion_matrix(y_train, y_train_pred)
        test_cm = confusion_matrix(y_test, y_test_pred)

        # 绘制热力图
        plt.figure(figsize=(12, 6))
        plt.subplot(1, 2, 1)
        sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Train Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')

        plt.subplot(1, 2, 2)
        sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
        plt.title('Test Confusion Matrix')
        plt.xlabel('Predicted Label')
        plt.ylabel('True Label')
        plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
        plt.show()
        #这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
        # 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
        # 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
        # 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
        # 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
        ###########################################################测试

        X1=X.iloc[:366,:]

        y_pred = np.round(1 / (1 + np.exp(-X1 @ theta)))
        df_scaled['策略'] = y_pred
        df_selected= df_scaled.iloc[:366, :]
        df_selected.index=df_selected.index+len(dddata)-len(df_selected)
        df_selected['今日开盘']=dddata['今日开盘']




        # 初始化买入价格和买入索引
        buy_price = None
        buy_index = None

        # 初始化收益率和策略列表
        profits = []
        strategies = []

        for i, row in df_selected.iterrows():
            # 根据预测结果判断交易策略
            if y_pred[0][i-len(dddata)+len(df_selected)] == 1:
                # 买入策略
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                # 卖出策略
                if buy_price is not None:
                        profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                        profits.append(profit)
                        strategies.append('卖出')
                        buy_price=None
                        buy_cishu=0
                else:
                        # 如果当前没有持仓，就继续观望
                        profits.append(0)
                        strategies.append('持有')



        # 将收益率和策略列表添加到数据框中
        df_selected['收益率'] = profits
        df_selected['策略'] = strategies
        sum_B = df_selected['收益率'].sum()
        print(sum_B)



        ddate=df_selected

        ddate['交易日期']=dddata['交易日期']
        ddate['最近成交']=dddata['最近成交']
        # ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

        avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


        # 选择买入和卖出点的数据
        buy_points = ddate.loc[ddate['策略'] == '买进']
        sell_points = ddate.loc[ddate['策略'] == '卖出']


        # 绘制折线图和散点图
        plt.plot(avg_ddate.index, avg_ddate.values, label='stock price')
        plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='Buy')
        plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='Sell')
        plt.xticks(rotation=45)
        plt.xlabel('Date')
        plt.ylabel('Price')
        plt.title(f'{nameT}-Optimal trading point and stock price')
        # 显示折线图和散点图
        
        plt.legend()
        plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
        plt.show()


        df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
        # 打印列B的总和
        print(f"{TEXTname}总收益率为:", sum_B)

        end_time = time.time()
        elapsed_time = end_time - start_time


        # 将table作为一列添加到DataFrame中
        table1_data[f'{nameT}'] = sum_B_list




        table2.append(elapsed_time)
        table2.append(sum_B)
        table2.append(train_accuracy)
        table2.append(test_accuracy)



        # 将table作为一列添加到DataFrame中
        table2_data[f'{nameT}'] = table2


        
        all_data.loc[nameT, "Yield"] = sum_B

# 可视化
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title('Simulated yield of each stock')
plt.savefig(f'Output/{filename}-各个股票的模拟收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
mean = all_data.mean().mean()
print(f'Simulated average yield of each stock:{mean}')
all_data.to_csv('Output/各个股票的模拟收益率.csv')
all_data = pd.DataFrame(all_data)

# 绘制柱形图
ax = all_data.plot(kind='bar', figsize=(10, 6), rot=0)

# 添加详细纵坐标
for i in ax.containers:
    ax.bar_label(i, label_type='edge')
plt.xticks(rotation=45)
plt.title(f'base {SF}`s Simulated average yield of each stock:{mean}')
plt.savefig(f'base {SF} 模型的股票总收益率.png', bbox_inches='tight')
plt.legend()
plt.show()
# 创建一个Styler对象
table1_data = table1_data.style

# 将每一列的最大值用红色字体标注
table1_data.highlight_max(color='red')
with pd.ExcelWriter(f'Output/基于{SF}模型的训练时长分析.xlsx') as writer:
    table1_data.to_excel(writer, index=True, sheet_name='数据')

#table1_data.to_csv(f'基于{SF}模型的训练时长分析.csv')
table2_data.to_csv(f'Output/基于{SF}模型的结果表.csv')

==> pic/Before_setting/���������д���(Ӣ��)/δ�趨��ֵ����ţ��/����һֻ��Ʊ�Ĵ���.py <==
filepath='data/征和工业.xls'
filename='征和工业.xls'
import openpyxl
import xlrd
from sklearn.metrics import confusion_matrix
import seaborn as sns
import os
from sklearn.preprocessing import StandardScaler
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from sklearn.metrics import accuracy_score, precision_score, recall_score
from scipy.optimize import minimize
import pickle
import time

if not os.path.exists('Output'):
    os.makedirs('Output')
if not os.path.exists('min'):
    os.makedirs('min')
########################如果文件是一个，分成不同的工作表，以下代码是先将工作表分开##########

# 设定收益率大于到多少时持续买入/收益率小于到多少时果断卖出
buy_threshold =0.08
sell_threshold =0.05
# 打开Excel文件
workbook = xlrd.open_workbook("data\\股票十年历史数据.xls")

# # 遍历每个工作表
# for sheet_name in workbook.sheet_names():
#     # 选择工作表
#     sheet = workbook.sheet_by_name(sheet_name)
#     # 创建一个新的Excel文件
#     new_workbook = openpyxl.Workbook()

#     # 选择新的工作表，并将数据复制到该工作表中
#     new_sheet = new_workbook.active
#     new_sheet.title = sheet_name
#     for row in range(sheet.nrows):
#         for col in range(sheet.ncols):
#             # 检查是否为“交易日期”列
#             if sheet.cell_value(0, col) == "交易日期":
#                 # 如果是，则将单元格格式设置为日期时间格式
#                 cell = new_sheet.cell(row=row+1, column=col+1)
#                 cell.value = sheet.cell_value(row, col)
#                 cell.number_format = "yyyy/m/d h:mm:ss"
#             else:
#                 # 如果不是，则直接复制单元格的值
#                 new_sheet.cell(row=row+1, column=col+1).value = sheet.cell_value(row, col)
#     # 获取“证券简称”列第一个数据
#     security_name = sheet.cell_value(1, 1)

#     # 去除文件名中的非法字符
#     for char in ["\\", "/", ":", "*", "?", "\"", "<", ">", "|"]:
#         security_name = security_name.replace(char, "")

#     # 将工作表保存到新的Excel文件中，并将文件命名为“证券简称”列第一个数据
#     new_workbook.save(os.path.join("data", f"{security_name}.xls"))

#     # # 将工作表保存到新的Excel文件中
#     # new_workbook.save(os.path.join("data", f"{sheet_name}.xls"))
# ##########################################################################################   
row_index2 = ['total time', 'total revenue', 'train_accuracy', 'test_accuracy']
# 创建一个空的DataFrame
table2_data = pd.DataFrame(index=row_index2)
row_index = ['Longs=183','Longs=366','Longs=549','Longs=732','Longs=915','Longs=1098','Longs=1281','Longs=1464','Longs=1647']
# 创建一个空的DataFrame
table1_data = pd.DataFrame(index=row_index)

####以下可以嵌入大模型中   

nameT = os.path.splitext(os.path.basename(filename))[0].split(' ')[0]

start_time = time.time()
time_list = []
remark_list = []
table2=[]
def ff(longg):
    Longs=longg
    name=filepath
    TEXTname=name
    # 读取 XLS 文件
    df = pd.read_excel(name)
    dddata= df
    df = df.iloc[:Longs]


    # 选择需要的列并创建新的DataFrame
    data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

    dataL = data.set_index('交易日期')

    # 重新命名列
    data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
    df=data

    # 数据清洗
    df = df.drop_duplicates()  # 去重

    # 缺失值处理
    df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

    # 异常值处理
    df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

    # 特征工程
    df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
    ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
    yuan=ddate
    # 删除无用的特征
    df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

    # 数据标准化z = (x - u) / s：均值归零，方差化1
    scaler = StandardScaler()
    df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
    df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

    # 将数据分为特征和标签；自变量因变量
    X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
    y = df_scaled['涨跌幅']


    # 读取预处理后的数据文件
    df = pd.read_csv(f'min/{nameT}-预处理.csv')

    # 将数据分成输入特征和标签
    X = df.drop('涨跌幅', axis=1)
    y = (df['涨跌幅'] > 0).astype(int)

    # 划分训练集和测试集
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    # 定义损失函数，这里使用交叉熵##多用于二分类标签
    def loss_function(w, X, y):
        m, n = X.shape#将X的形状（shape）赋值给变量m和n
        theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
        y = y.values.reshape((m, 1))##真实值
        h = 1 / (1 + np.exp(-X @ theta))
        J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
        return J

    # 定义梯度函数
    def gradient(w, X, y):
        m, n = X.shape
        theta = w.reshape((n, 1))
        y = y.values.reshape((m, 1))
        h = 1 / (1 + np.exp(-X @ theta))
        grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                                #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
        return np.ravel(grad)

    # 初始权重
    w0 = np.zeros(X_train.shape[1])

    # 使用拟牛顿法调参，寻找最优权重
    result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
    theta = result.x.reshape((X_train.shape[1], 1))

    # 保存模型
    with open(f'min/{filename}model.pickle', 'wb') as f:
        pickle.dump(theta, f)

    # 加载模型
    with open(f'min/{filename}model.pickle', 'rb') as f:
        theta = pickle.load(f)

    # 计算训练集和测试集的准确性、精度和召回率
    y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
    y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

    # 生成混淆矩阵
    train_cm = confusion_matrix(y_train, y_train_pred)
    test_cm = confusion_matrix(y_test, y_test_pred)

    # 读取Excel文件
    df = pd.read_excel(TEXTname)
    df_selected=[]
    # 选择特定的列
    df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

    df_selected=df_selected.drop('涨跌幅',axis=1)
    df_selected = df_selected.iloc[:366, :]


    y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


    df_selected.index=df_selected.index+len(dddata)-Longs
    df_selected['今日开盘']=dddata['今日开盘']




    # 初始化买入价格和买入索引
    buy_price = None
    buy_index = None

    # 初始化收益率和策略列表
    profits = []
    strategies = []

    # 遍历选定的时间段内的每一天
    for i, row in df_selected.iterrows():
        # 根据预测结果判断交易策略
        if y_pred[0][i-len(dddata)+Longs] == 1:
            # 买入策略
            if buy_price is None:
                # 如果当前没有持仓，就买入，并记录买入价格和买入索引
                buy_price = row['今日开盘']
                buy_index = i
                buy_cishu=1
                profits.append(0)
                strategies.append('买进')
            else:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                    buy_price = buy_price+row['今日开盘']
                    buy_index = i
                    buy_cishu=buy_cishu+1
                    profits.append(0)
                    strategies.append('买进')
                else:
                    # 如果当前已经持仓，就继续持有
                    profits.append(0)
                    strategies.append('持有')
        else:
            # 卖出策略
            if buy_price is not None:
                if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                    
                    profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                    profits.append(profit)
                    strategies.append('卖出')
                    buy_price=None
                    buy_cishu=0
                else:
                    # 如果当前没达到条件，就继续观望
                    profits.append(0)
                    strategies.append('持有')
            else:
                    # 如果当前没有持仓，就继续观望
                    profits.append(0)
                    strategies.append('持有')



    # 将收益率和策略列表添加到数据框中
    df_selected['收益率'] = profits
    df_selected['策略'] = strategies
    sum_B = df_selected['收益率'].sum()
    sum_B_list.append(sum_B)
    return sum_B



sum_B_list = []


# 定义参数的可能取值范围
min_longs = 1
max_longs = 1800
Longs_range = [i for i in range(min_longs, max_longs+1) if i % 183 == 0]

# 初始化最大输出和对应的参数值
max_mean = -np.inf
best_Longs = None

# 遍历所有可能的参数值
for Longs in Longs_range:
    # 计算当前参数值对应的输出
    output = ff(Longs)
    
    # 如果当前输出比最大输出更大，则更新最大输出和对应的参数值
    if output > max_mean:
        max_mean = output
        best_Longs = Longs
        

Longs=best_Longs
name=filepath
TEXTname=name
# 读取 XLS 文件
df = pd.read_excel(name)
dddata= df
df = df.iloc[:Longs]


# 选择需要的列并创建新的DataFrame
data = df[['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']]

dataL = data.set_index('交易日期')

# 重新命名列
data.columns = ['交易日期','昨日收盘', '今日开盘', '成交数量@单位：股', '最高成交', '最低成交', '最近成交', '成交金额(原币)', '成交金额(人民币)@单位：元']
df=data

# 数据清洗
df = df.drop_duplicates()  # 去重

# 缺失值处理
df = df.fillna(method='ffill')  # 用前一行的值填充缺失值

# 异常值处理
df = df[df['成交数量@单位：股'] > 0]  # 去除成交数量为负的数据

# 特征工程
df['涨跌幅'] = (df['最近成交'] - df['昨日收盘']) / df['昨日收盘']  # 计算涨跌幅
ddate=df['交易日期']##后面画图还要用到日期，这里先保留在ddate里
yuan=ddate
# 删除无用的特征
df = df.drop(columns=['交易日期', '最近成交', '成交金额(人民币)@单位：元'])  

# 数据标准化z = (x - u) / s：均值归零，方差化1
scaler = StandardScaler()
df_scaled = pd.DataFrame(scaler.fit_transform(df), columns=df.columns)
df_scaled.to_csv(f'min/{nameT}-预处理.csv', index = False)#######保存预处理结果

# 将数据分为特征和标签；自变量因变量
X = df_scaled.drop(columns=['涨跌幅'])###除了y之外的
y = df_scaled['涨跌幅']


# 读取预处理后的数据文件
df = pd.read_csv(f'min/{nameT}-预处理.csv')

# 将数据分成输入特征和标签
X = df.drop('涨跌幅', axis=1)
y = (df['涨跌幅'] > 0).astype(int)

# 划分训练集和测试集
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

# 定义损失函数，这里使用交叉熵##多用于二分类标签
def loss_function(w, X, y):
    m, n = X.shape#将X的形状（shape）赋值给变量m和n
    theta = w.reshape((n, 1))#w 重塑成一个 n 行 1 列的二维数组，这样方便X @ theta（矩阵相乘）
    y = y.values.reshape((m, 1))##真实值
    h = 1 / (1 + np.exp(-X @ theta))
    J = -np.sum(y * np.log(h) + (1 - y) * np.log(1 - h)) / m
    return J

# 定义梯度函数
def gradient(w, X, y):
    m, n = X.shape
    theta = w.reshape((n, 1))
    y = y.values.reshape((m, 1))
    h = 1 / (1 + np.exp(-X @ theta))
    grad = X.T @ (h - y) / m##根据当前参数、特征矩阵和标签向量计算出梯度向量 grad，其中 grad 的形状为 n 行 1 列的二维数组
                            #这里使用了梯度下降算法的更新公式，计算出在当前参数下的梯度。
    return np.ravel(grad)

# 初始权重
w0 = np.zeros(X_train.shape[1])

# 使用拟牛顿法调参，寻找最优权重
result = minimize(loss_function, w0, args=(X_train, y_train), method='BFGS', jac=gradient)
theta = result.x.reshape((X_train.shape[1], 1))

# 保存模型
with open(f'min/{filename}model.pickle', 'wb') as f:
    pickle.dump(theta, f)

# 加载模型
with open(f'min/{filename}model.pickle', 'rb') as f:
    theta = pickle.load(f)

# 计算训练集和测试集的准确性、精度和召回率
y_train_pred = np.round(1 / (1 + np.exp(-X_train @ theta)))
y_test_pred = np.round(1 / (1 + np.exp(-X_test @ theta)))

train_accuracy = accuracy_score(y_train, y_train_pred)
test_accuracy = accuracy_score(y_test, y_test_pred)

train_precision = precision_score(y_train, y_train_pred)
test_precision = precision_score(y_test, y_test_pred)

train_recall = recall_score(y_train, y_train_pred)
test_recall = recall_score(y_test, y_test_pred)

print("训练集准确率:", train_accuracy)
print("测试集准确率:", test_accuracy)

print("训练集精度:", train_precision)
print("测试集精度:", test_precision)

print("训练集召回率:", train_recall)
print("测试集召回率:", test_recall)


# 生成混淆矩阵
train_cm = confusion_matrix(y_train, y_train_pred)
test_cm = confusion_matrix(y_test, y_test_pred)

# 绘制热力图
plt.figure(figsize=(12, 6))
plt.subplot(1, 2, 1)
sns.heatmap(train_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Train Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')

plt.subplot(1, 2, 2)
sns.heatmap(test_cm, annot=True, cmap='Blues', fmt='g', cbar=False)
plt.title('Test Confusion Matrix')
plt.xlabel('Predicted Label')
plt.ylabel('True Label')
plt.savefig(f'Output/{nameT}热力图.png', bbox_inches='tight')
plt.show()
#这段代码会绘制两张热力图，分别表示训练集和测试集的混淆矩阵。
# 每个矩阵中的每个格子代表了模型在某个真实标签和某个预测标签上的预测数量。
# 由于我们使用的是二分类模型，因此每个矩阵只有两个类别，分别为正例和反例。
# 混淆矩阵可以帮助我们直观地了解模型在不同类别上的表现，
# 并且可以从中计算出各种性能指标，如准确率、精度、召回率等。
###########################################################测试

# 读取Excel文件
df = pd.read_excel(TEXTname)
df_selected=[]
# 选择特定的列
df_selected = pd.read_csv(f'min/{nameT}-预处理.csv')

df_selected=df_selected.drop('涨跌幅',axis=1)
df_selected = df_selected.iloc[:366, :]


y_pred = np.round(1 / (1 + np.exp(-df_selected @ theta)))


df_selected.index=df_selected.index+len(dddata)-Longs
df_selected['今日开盘']=dddata['今日开盘']




# 初始化买入价格和买入索引
buy_price = None
buy_index = None

# 初始化收益率和策略列表
profits = []
strategies = []

# 遍历选定的时间段内的每一天
for i, row in df_selected.iterrows():
    # 根据预测结果判断交易策略
    if y_pred[0][i-len(dddata)+Longs] == 1:
        # 买入策略
        if buy_price is None:
            # 如果当前没有持仓，就买入，并记录买入价格和买入索引
            buy_price = row['今日开盘']
            buy_index = i
            buy_cishu=1
            profits.append(0)
            strategies.append('买进')
        else:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) > buy_threshold:##如果当下卖出的收益率大于A买进
                buy_price = buy_price+row['今日开盘']
                buy_index = i
                buy_cishu=buy_cishu+1
                profits.append(0)
                strategies.append('买进')
            else:
                # 如果当前已经持仓，就继续持有
                profits.append(0)
                strategies.append('持有')
    else:
        # 卖出策略
        if buy_price is not None:
            if (row['今日开盘']*buy_cishu - buy_price) / (buy_price) <sell_threshold:#已经持仓时，达到条件就卖
                
                profit = (row['今日开盘']*buy_cishu - buy_price) / (buy_price)
                profits.append(profit)
                strategies.append('卖出')
                buy_price=None
                buy_cishu=0
            else:
                 # 如果当前没达到条件，就继续观望
                profits.append(0)
                strategies.append('持有')
        else:
                # 如果当前没有持仓，就继续观望
                profits.append(0)
                strategies.append('持有')



# 将收益率和策略列表添加到数据框中
df_selected['收益率'] = profits
df_selected['策略'] = strategies
sum_B = df_selected['收益率'].sum()
print(sum_B)



ddate=df_selected

ddate['交易日期']=dddata['交易日期']
ddate['最近成交']=dddata['最近成交']
# ddate['策略'] = ddate['策略'].replace({'卖出': '买入', '买入': '卖出'})###买进卖出互换

avg_ddate = ddate.groupby('交易日期')['最近成交'].mean()


# 选择买入和卖出点的数据
buy_points = ddate.loc[ddate['策略'] == '买进']
sell_points = ddate.loc[ddate['策略'] == '卖出']


# 绘制折线图和散点图
plt.plot(avg_ddate.index, avg_ddate.values, label='股价')
plt.scatter(buy_points['交易日期'], buy_points['最近成交'], marker='v', color='red', label='买入')
plt.scatter(sell_points['交易日期'], sell_points['最近成交'], marker='^', color='green', label='卖出')
plt.xticks(rotation=45)
plt.xlabel('Date')
plt.ylabel('Price')
plt.title(f'{nameT}-最优交易点与股票价格')
# 显示折线图和散点图
plt.savefig(f'Output/{nameT}-最优交易点与股票价格.png', bbox_inches='tight')
plt.legend()
plt.show()


df_selected.to_csv(f'Output/{nameT}-决策方案.csv',index=False)
# 打印列B的总和
print(f"{TEXTname}总收益率为:", sum_B)

end_time = time.time()
elapsed_time = end_time - start_time


# 将table作为一列添加到DataFrame中
table1_data[f'{nameT}'] = sum_B_list




table2.append(elapsed_time)
table2.append(sum_B)
table2.append(train_accuracy)
table2.append(test_accuracy)



# 将table作为一列添加到DataFrame中
table2_data[f'{nameT}'] = table2

==> pic/Before_setting/���������д���(Ӣ��)/���߷���/��ȡ.py <==
import os
import pandas as pd

# 定义一个函数来计算交易次数
def calculate_trades(folder_path):
    # 获取文件夹中的所有csv文件
    files = [f for f in os.listdir(folder_path) if f.endswith('.csv')]
    # 创建一个空的DataFrame来存储交易次数
    trades_df = pd.DataFrame(columns=[os.path.splitext(f)[0] for f in files])
    # 遍历所有csv文件
    for file in files:
        # 读取csv文件
        df = pd.read_csv(os.path.join(folder_path, file))
        # 计算买入和卖出交易次数
        buy_trades = df[df['策略'] == '买进'].shape[0]
        sell_trades = df[df['策略'] == '卖出'].shape[0]
        # 将交易次数添加到DataFrame中
        trades_df.loc[f'Number of buy transactions in {folder_path} model', os.path.splitext(file)[0]] = buy_trades
        trades_df.loc[f'Number of sell transactions in {folder_path} model', os.path.splitext(file)[0]] = sell_trades
    # 计算总交易次数并添加到DataFrame中
    trades_df.loc[f'Total number of transactions in {folder_path} model'] = trades_df.sum()
    # 返回交易次数DataFrame
    return trades_df

# 计算所有文件夹的交易次数
log_trades = calculate_trades('log')
svm_trades = calculate_trades('SVM')
fcnn_trades = calculate_trades('FCNN')

# 将结果保存到三个csv文件中
log_trades.to_csv('log_trades.csv')
svm_trades.to_csv('svm_trades.csv')
fcnn_trades.to_csv('fcnn_trades.csv')


# 读取三个交易次数csv文件并连接它们
log_trades = pd.read_csv('log_trades.csv', index_col=0)
svm_trades = pd.read_csv('svm_trades.csv', index_col=0)
fcnn_trades = pd.read_csv('fcnn_trades.csv', index_col=0)

trades_df = pd.concat([log_trades, svm_trades, fcnn_trades], axis=0)

# 将连接后的DataFrame保存到一个新的csv文件中
trades_df.to_csv('all_trades.csv')


==> pic/Before_setting/���������д���(Ӣ��)/���߷���/����.py <==
import os
import re

# 定义一个函数来重命名文件
def rename_file(filename):
    # 去掉文件名中的中文和短横线
    new_filename = re.sub('[\u4e00-\u9fa5-]', '', filename)
    # 将空格替换为下划线
    new_filename = new_filename.replace(' ', '_').replace(',', '').replace('.', '').replace('csv', '.csv')
    # 返回新的文件名
    return new_filename

# 定义一个函数来重命名文件夹中的所有文件
def rename_files_in_folder(folder_path):
    # 获取文件夹中的所有文件
    files = os.listdir(folder_path)
    # 遍历文件夹中的所有文件
    for file in files:
        # 构造旧的文件路径和新的文件路径
        old_file_path = os.path.join(folder_path, file)
        new_file_path = os.path.join(folder_path, rename_file(file))
        # 重命名文件
        os.rename(old_file_path, new_file_path)

# 重命名所有文件夹中的所有文件
rename_files_in_folder('log')
rename_files_in_folder('SVM')
rename_files_in_folder('FCNN')

